Gamma rays from muons from WIMPs: Implementation of radiative muon decays for dark matter analyses

Dark matter searches in gamma ray final states often make use of the fact that photons can be produced from final state muons. Modern Monte Carlo generators and DM codes include the effects of final state radiation from muons produced in the dark matter annihilation process itself, but neglect the O(1%) radiative correction that arises from the subsequent muon decay. After implementing this correction we demonstrate the effect that it can have on dark matter phenomenology by considering the case of dark matter annihilation to four muons via scalar mediator production. We first show that the AMS-02 positron excess can no longer easily be made consistent with this final state once the Fermi-LAT dwarf limits are calculated with the inclusion of radiative muon decays, and we next show that the Fermi-LAT galactic centre gamma excess can be improved with this final state after inclusion of the same effect. We provide code and tables for the implementation of this effect in the popular dark matter code micrOMEGAs, providing a solution for any model producing final state muons.

==> anc/README <==
###########################################################################
Included in this anc directory are the radiative corrections to the default
micrOMEGAs muon decay look up table mm_radiative.dat as well as a modified 
spectra.c file to replace the one present in default micrOMEGAs 4.1.8 
distribution (https://lapth.cnrs.fr/micromegas/). 

This readme gives brief instruction on how to implement the radiative
corrections discussed in the text into micrOMEGAs. 

Since the user may be using newer versions of micromegas, we also provide 
details on the exact changes made to the default spectra.c file in order to
correctly implement the radiaive correction to the muon decay. 
############################################################################

INSTRUCTIONS

To correctly implement the radiative photons from muon decay into micrOMEGAs
copy mm_radiative.dat to the micromegas_4.1.8/sources/data/ directory. 

Next, move the spectra.c file to the micromegas_4.1.8/sources/ directory and 
replace the already existing one (you may wish to keep the old file). 


############################################################################

The new spectra.c file contains changes on line 328 where micrOMEGAs looks 
forthe default muon decay tables: Instead of looking for mm.dat which only 
contains the FSR component, micrOMEGAs will now look at mm_radiative.dat. 

We have also change the minimum WIMP mass that micrOMEGAs can decay/annihilate
into photons from to be consistent with the PYTHIA minimum of 3 GeV as 
mentioned in the text at the exnd of the appendix. This is done on lines 
421 and 365. 


==> anc/README_ <==
###########################################################################
Included in this anc directory are the radiative corrections to the default
micrOMEGAs muon decay look up table mm_radiative.dat as well as a modified 
spectra.c file to replace the one present in default micrOMEGAs 4.1.8 
distribution. 

This readme gives brief instruction on how to implement the radiative
corrections discussed in the text into micrOMEGAs. 

Since the user may be using newer versions of micromegas, we also provide 
details on the exact changes made to the default spectra.c file in order to
correctly implement the radiaive correction to the muon decay. 
############################################################################

INSTRUCTIONS

To correctly implement the radiative photons from muon decay into micrOMEGAs
copy mm_radiative.dat to the micromegas_4.1.8/sources/data/ directory. 

Next, move the spectra.c file to the micromegas_4.1.8/sources/ directory and 
replace the already existing one (you may wish to keep the old file). 


############################################################################

The new spectra.c file contains changes on line 328 where micrOMEGAs looks 
forthe default muon decay tables: Instead of looking for mm.dat which only 
contains the FSR component, micrOMEGAs will now look at mm_radiative.dat. 

We have also change the minimum WIMP mass that micrOMEGAs can decay/annihilate
into photons from to be consistent with the PYTHIA minimum of 3 GeV as 
mentioned in the text at the exnd of the appendix. This is done on lines 
421 and 365. 


==> anc/mm_radiative.dat <==
gamma
0.000E+00 5.944E-03 5.944E-03 5.944E-03 9.042E-03 9.042E-03 1.036E-02 1.036E-02 1.120E-02 1.120E-02 1.191E-02 1.256E-02 1.256E-02 1.309E-02 1.366E-02 1.424E-02 1.480E-02 1.480E-02 1.533E-02 1.586E-02 1.639E-02 1.697E-02 1.757E-02 1.810E-02 1.871E-02 1.923E-02 1.981E-02 2.039E-02 2.119E-02 2.217E-02 2.275E-02 2.340E-02 2.391E-02 2.455E-02 2.576E-02 2.633E-02 2.696E-02 2.757E-02 2.867E-02 2.919E-02 2.984E-02 3.106E-02 3.166E-02 3.221E-02 3.340E-02 3.387E-02 3.498E-02 3.553E-02 3.663E-02 3.712E-02 3.820E-02 3.870E-02 3.966E-02 4.015E-02 4.117E-02 4.161E-02 4.256E-02 4.299E-02 4.393E-02 4.479E-02 4.530E-02 4.616E-02 4.679E-02 4.730E-02 4.812E-02 4.888E-02 4.923E-02 4.994E-02 5.070E-02 5.136E-02 5.176E-02 5.236E-02 5.304E-02 5.368E-02 5.427E-02 5.482E-02 5.514E-02 5.567E-02 5.626E-02 5.676E-02 5.725E-02 5.778E-02 5.825E-02 5.862E-02 5.908E-02 5.946E-02 5.974E-02 6.013E-02 6.042E-02 6.075E-02 6.118E-02 6.162E-02 6.206E-02 6.231E-02 6.259E-02 6.295E-02 6.321E-02 6.347E-02 6.368E-02 6.393E-02 6.417E-02 6.441E-02 6.462E-02 6.491E-02 6.505E-02 6.535E-02 6.548E-02 6.561E-02 6.588E-02 6.601E-02 6.611E-02 6.627E-02 6.650E-02 6.658E-02 6.675E-02 6.691E-02 6.702E-02 6.713E-02 6.718E-02 6.729E-02 6.747E-02 6.751E-02 6.764E-02 6.764E-02 6.783E-02 6.789E-02 6.801E-02 6.805E-02 6.810E-02 6.823E-02 6.820E-02 6.829E-02 6.832E-02 6.830E-02 6.680E-02 6.401E-02 6.240E-02 5.999E-02 5.847E-02 5.639E-02 5.508E-02 5.326E-02 5.212E-02 5.061E-02 4.961E-02 4.820E-02 4.734E-02 4.618E-02 4.509E-02 4.442E-02 4.339E-02 4.290E-02 4.202E-02 4.123E-02 4.077E-02 4.016E-02 3.959E-02 3.916E-02 3.860E-02 3.812E-02 3.787E-02 3.739E-02 3.706E-02 3.690E-02 3.644E-02 3.622E-02 3.595E-02 3.565E-02 3.548E-02 3.523E-02 3.510E-02 3.483E-02 3.473E-02 3.457E-02 3.448E-02 3.434E-02 3.423E-02 3.406E-02 3.397E-02 3.390E-02 3.379E-02 3.368E-02 3.363E-02 3.355E-02 3.354E-02 3.343E-02 3.330E-02 3.330E-02 3.329E-02 3.314E-02 3.317E-02 3.312E-02 3.314E-02 3.314E-02 3.308E-02 3.308E-02 3.296E-02 3.309E-02 3.292E-02 3.296E-02 3.289E-02 3.293E-02 3.281E-02 3.287E-02 3.292E-02 3.286E-02 3.280E-02 3.289E-02 3.290E-02 3.283E-02 3.286E-02 3.287E-02 3.284E-02 3.276E-02 3.279E-02 3.278E-02 3.273E-02 3.277E-02 3.280E-02 3.276E-02 3.276E-02 3.273E-02 3.279E-02 3.278E-02 3.276E-02 3.271E-02 3.276E-02 3.282E-02 3.278E-02 3.275E-02 3.273E-02 3.274E-02 3.278E-02 3.278E-02 3.277E-02 3.276E-02 3.274E-02 3.275E-02 3.276E-02 3.280E-02 3.274E-02 3.273E-02 3.270E-02 3.279E-02 3.274E-02 3.275E-02 3.274E-02 3.276E-02 3.279E-02 3.274E-02 Z
0.000E+00 8.251E-03 8.251E-03 8.251E-03 1.141E-02 1.141E-02 1.271E-02 1.271E-02 1.359E-02 1.359E-02 1.431E-02 1.502E-02 1.502E-02 1.564E-02 1.617E-02 1.677E-02 1.733E-02 1.733E-02 1.788E-02 1.847E-02 1.907E-02 1.964E-02 2.021E-02 2.084E-02 2.140E-02 2.203E-02 2.265E-02 2.326E-02 2.409E-02 2.512E-02 2.575E-02 2.637E-02 2.707E-02 2.762E-02 2.893E-02 2.951E-02 3.023E-02 3.077E-02 3.203E-02 3.264E-02 3.330E-02 3.451E-02 3.519E-02 3.580E-02 3.693E-02 3.753E-02 3.862E-02 3.922E-02 4.028E-02 4.085E-02 4.192E-02 4.249E-02 4.353E-02 4.406E-02 4.505E-02 4.561E-02 4.657E-02 4.707E-02 4.797E-02 4.889E-02 4.936E-02 5.023E-02 5.108E-02 5.146E-02 5.241E-02 5.314E-02 5.353E-02 5.427E-02 5.500E-02 5.567E-02 5.612E-02 5.670E-02 5.736E-02 5.812E-02 5.867E-02 5.917E-02 5.968E-02 6.019E-02 6.075E-02 6.116E-02 6.174E-02 6.225E-02 6.272E-02 6.321E-02 6.352E-02 6.399E-02 6.432E-02 6.462E-02 6.508E-02 6.542E-02 6.581E-02 6.621E-02 6.660E-02 6.708E-02 6.733E-02 6.755E-02 6.776E-02 6.807E-02 6.835E-02 6.864E-02 6.888E-02 6.904E-02 6.930E-02 6.966E-02 6.978E-02 6.999E-02 7.024E-02 7.041E-02 7.052E-02 7.065E-02 7.091E-02 7.113E-02 7.118E-02 7.135E-02 7.148E-02 7.152E-02 7.174E-02 7.184E-02 7.201E-02 7.206E-02 7.218E-02 7.222E-02 7.236E-02 7.238E-02 7.257E-02 7.261E-02 7.266E-02 7.280E-02 7.278E-02 7.293E-02 7.297E-02 7.303E-02 7.303E-02 7.311E-02 7.164E-02 6.893E-02 6.720E-02 6.471E-02 6.324E-02 6.116E-02 5.990E-02 5.803E-02 5.690E-02 5.534E-02 5.442E-02 5.301E-02 5.211E-02 5.096E-02 4.977E-02 4.909E-02 4.826E-02 4.761E-02 4.682E-02 4.609E-02 4.551E-02 4.477E-02 4.434E-02 4.392E-02 4.334E-02 4.292E-02 4.264E-02 4.218E-02 4.173E-02 4.158E-02 4.132E-02 4.093E-02 4.068E-02 4.048E-02 4.029E-02 4.007E-02 3.982E-02 3.961E-02 3.947E-02 3.932E-02 3.919E-02 3.909E-02 3.898E-02 3.875E-02 3.868E-02 3.855E-02 3.854E-02 3.846E-02 3.846E-02 3.833E-02 3.821E-02 3.820E-02 3.807E-02 3.814E-02 3.799E-02 3.792E-02 3.789E-02 3.782E-02 3.799E-02 3.785E-02 3.777E-02 3.784E-02 3.770E-02 3.779E-02 3.765E-02 3.763E-02 3.767E-02 3.763E-02 3.764E-02 3.761E-02 3.762E-02 3.761E-02 3.761E-02 3.766E-02 3.756E-02 3.758E-02 3.756E-02 3.756E-02 3.750E-02 3.754E-02 3.752E-02 3.752E-02 3.747E-02 3.749E-02 3.756E-02 3.756E-02 3.748E-02 3.748E-02 3.750E-02 3.743E-02 3.752E-02 3.752E-02 3.751E-02 3.751E-02 3.741E-02 3.751E-02 3.750E-02 3.751E-02 3.749E-02 3.751E-02 3.752E-02 3.752E-02 3.747E-02 3.749E-02 3.744E-02 3.752E-02 3.746E-02 3.747E-02 3.748E-02 3.749E-02 3.745E-02 3.753E-02 3.754E-02 3.745E-02 3.753E-02 3.750E-02 Z
0.000E+00 1.138E-02 1.138E-02 1.138E-02 1.463E-02 1.463E-02 1.594E-02 1.594E-02 1.687E-02 1.687E-02 1.768E-02 1.832E-02 1.832E-02 1.895E-02 1.958E-02 2.022E-02 2.083E-02 2.083E-02 2.142E-02 2.201E-02 2.265E-02 2.327E-02 2.388E-02 2.452E-02 2.518E-02 2.581E-02 2.650E-02 2.706E-02 2.805E-02 2.920E-02 2.986E-02 3.054E-02 3.121E-02 3.190E-02 3.326E-02 3.391E-02 3.461E-02 3.522E-02 3.663E-02 3.725E-02 3.793E-02 3.921E-02 3.986E-02 4.049E-02 4.181E-02 4.238E-02 4.363E-02 4.431E-02 4.541E-02 4.595E-02 4.713E-02 4.765E-02 4.888E-02 4.955E-02 5.046E-02 5.098E-02 5.205E-02 5.250E-02 5.350E-02 5.456E-02 5.500E-02 5.588E-02 5.678E-02 5.718E-02 5.810E-02 5.884E-02 5.936E-02 6.014E-02 6.089E-02 6.160E-02 6.203E-02 6.268E-02 6.345E-02 6.405E-02 6.467E-02 6.529E-02 6.566E-02 6.620E-02 6.683E-02 6.735E-02 6.790E-02 6.840E-02 6.889E-02 6.938E-02 6.983E-02 7.025E-02 7.063E-02 7.084E-02 7.121E-02 7.164E-02 7.205E-02 7.245E-02 7.290E-02 7.319E-02 7.351E-02 7.394E-02 7.416E-02 7.450E-02 7.463E-02 7.498E-02 7.509E-02 7.547E-02 7.561E-02 7.606E-02 7.615E-02 7.631E-02 7.649E-02 7.678E-02 7.694E-02 7.717E-02 7.727E-02 7.737E-02 7.755E-02 7.773E-02 7.789E-02 7.793E-02 7.814E-02 7.823E-02 7.837E-02 7.844E-02 7.861E-02 7.866E-02 7.878E-02 7.883E-02 7.897E-02 7.901E-02 7.920E-02 7.912E-02 7.930E-02 7.927E-02 7.937E-02 7.948E-02 7.938E-02 7.953E-02 7.806E-02 7.538E-02 7.353E-02 7.124E-02 6.969E-02 6.763E-02 6.644E-02 6.455E-02 6.343E-02 6.178E-02 6.081E-02 5.945E-02 5.863E-02 5.739E-02 5.628E-02 5.559E-02 5.465E-02 5.413E-02 5.314E-02 5.251E-02 5.198E-02 5.137E-02 5.076E-02 5.030E-02 4.983E-02 4.932E-02 4.909E-02 4.863E-02 4.817E-02 4.802E-02 4.763E-02 4.737E-02 4.711E-02 4.691E-02 4.657E-02 4.640E-02 4.624E-02 4.612E-02 4.597E-02 4.568E-02 4.556E-02 4.551E-02 4.540E-02 4.518E-02 4.517E-02 4.502E-02 4.500E-02 4.489E-02 4.484E-02 4.475E-02 4.470E-02 4.461E-02 4.443E-02 4.455E-02 4.442E-02 4.437E-02 4.427E-02 4.432E-02 4.434E-02 4.425E-02 4.420E-02 4.425E-02 4.404E-02 4.427E-02 4.405E-02 4.405E-02 4.411E-02 4.403E-02 4.404E-02 4.398E-02 4.404E-02 4.402E-02 4.393E-02 4.399E-02 4.398E-02 4.401E-02 4.402E-02 4.392E-02 4.399E-02 4.400E-02 4.396E-02 4.392E-02 4.395E-02 4.395E-02 4.393E-02 4.393E-02 4.385E-02 4.389E-02 4.398E-02 4.391E-02 4.389E-02 4.386E-02 4.387E-02 4.387E-02 4.389E-02 4.391E-02 4.392E-02 4.385E-02 4.387E-02 4.390E-02 4.383E-02 4.390E-02 4.385E-02 4.393E-02 4.389E-02 4.392E-02 4.394E-02 4.391E-02 4.389E-02 4.392E-02 4.384E-02 4.390E-02 4.387E-02 4.386E-02 4.398E-02 4.389E-02 Z
0.000E+00 1.520E-02 1.520E-02 1.520E-02 1.852E-02 1.852E-02 1.989E-02 1.989E-02 2.081E-02 2.081E-02 2.169E-02 2.236E-02 2.236E-02 2.303E-02 2.372E-02 2.432E-02 2.506E-02 2.506E-02 2.565E-02 2.636E-02 2.699E-02 2.766E-02 2.834E-02 2.903E-02 2.978E-02 3.047E-02 3.116E-02 3.193E-02 3.285E-02 3.409E-02 3.479E-02 3.555E-02 3.636E-02 3.703E-02 3.846E-02 3.926E-02 3.991E-02 4.069E-02 4.212E-02 4.286E-02 4.357E-02 4.502E-02 4.570E-02 4.633E-02 4.777E-02 4.842E-02 4.969E-02 5.042E-02 5.174E-02 5.237E-02 5.359E-02 5.415E-02 5.539E-02 5.596E-02 5.707E-02 5.761E-02 5.890E-02 5.941E-02 6.039E-02 6.149E-02 6.197E-02 6.301E-02 6.388E-02 6.437E-02 6.527E-02 6.616E-02 6.661E-02 6.748E-02 6.829E-02 6.914E-02 6.942E-02 7.031E-02 7.103E-02 7.164E-02 7.238E-02 7.296E-02 7.326E-02 7.395E-02 7.468E-02 7.518E-02 7.588E-02 7.633E-02 7.679E-02 7.735E-02 7.786E-02 7.827E-02 7.855E-02 7.896E-02 7.936E-02 7.995E-02 8.021E-02 8.061E-02 8.106E-02 8.155E-02 8.191E-02 8.205E-02 8.249E-02 8.274E-02 8.302E-02 8.327E-02 8.353E-02 8.376E-02 8.405E-02 8.425E-02 8.456E-02 8.467E-02 8.496E-02 8.508E-02 8.534E-02 8.557E-02 8.572E-02 8.588E-02 8.600E-02 8.609E-02 8.628E-02 8.648E-02 8.669E-02 8.674E-02 8.687E-02 8.691E-02 8.704E-02 8.707E-02 8.713E-02 8.725E-02 8.745E-02 8.743E-02 8.762E-02 8.764E-02 8.775E-02 8.772E-02 8.786E-02 8.794E-02 8.796E-02 8.795E-02 8.640E-02 8.383E-02 8.207E-02 7.984E-02 7.821E-02 7.619E-02 7.491E-02 7.310E-02 7.197E-02 7.033E-02 6.937E-02 6.800E-02 6.719E-02 6.592E-02 6.482E-02 6.423E-02 6.317E-02 6.259E-02 6.179E-02 6.099E-02 6.052E-02 5.986E-02 5.932E-02 5.882E-02 5.838E-02 5.782E-02 5.764E-02 5.728E-02 5.674E-02 5.656E-02 5.622E-02 5.593E-02 5.572E-02 5.546E-02 5.515E-02 5.491E-02 5.478E-02 5.467E-02 5.449E-02 5.432E-02 5.415E-02 5.410E-02 5.392E-02 5.382E-02 5.369E-02 5.357E-02 5.355E-02 5.337E-02 5.328E-02 5.326E-02 5.318E-02 5.303E-02 5.284E-02 5.296E-02 5.278E-02 5.267E-02 5.260E-02 5.258E-02 5.247E-02 5.220E-02 5.199E-02 5.186E-02 5.141E-02 5.132E-02 5.086E-02 5.059E-02 5.013E-02 4.971E-02 4.919E-02 4.871E-02 4.811E-02 4.756E-02 4.691E-02 4.635E-02 4.559E-02 4.477E-02 4.406E-02 4.330E-02 4.262E-02 4.185E-02 4.120E-02 4.039E-02 3.965E-02 3.882E-02 3.808E-02 3.709E-02 3.637E-02 3.551E-02 3.471E-02 3.396E-02 3.314E-02 3.208E-02 3.125E-02 3.049E-02 2.970E-02 2.883E-02 2.777E-02 2.703E-02 2.622E-02 2.537E-02 2.432E-02 2.349E-02 2.269E-02 2.185E-02 2.078E-02 1.990E-02 1.914E-02 1.802E-02 1.718E-02 1.628E-02 1.541E-02 1.429E-02 1.344E-02 1.255E-02 1.129E-02 1.024E-02 Z
0.000E+00 1.820E-02 1.820E-02 1.820E-02 2.158E-02 2.158E-02 2.302E-02 2.302E-02 2.401E-02 2.401E-02 2.485E-02 2.564E-02 2.564E-02 2.634E-02 2.704E-02 2.768E-02 2.839E-02 2.839E-02 2.912E-02 2.979E-02 3.049E-02 3.117E-02 3.197E-02 3.272E-02 3.343E-02 3.424E-02 3.496E-02 3.571E-02 3.677E-02 3.797E-02 3.878E-02 3.959E-02 4.041E-02 4.114E-02 4.279E-02 4.353E-02 4.429E-02 4.506E-02 4.661E-02 4.741E-02 4.808E-02 4.960E-02 5.031E-02 5.117E-02 5.251E-02 5.327E-02 5.473E-02 5.533E-02 5.676E-02 5.740E-02 5.867E-02 5.933E-02 6.065E-02 6.123E-02 6.243E-02 6.300E-02 6.419E-02 6.481E-02 6.579E-02 6.705E-02 6.755E-02 6.854E-02 6.955E-02 7.001E-02 7.102E-02 7.194E-02 7.245E-02 7.329E-02 7.416E-02 7.489E-02 7.538E-02 7.620E-02 7.694E-02 7.772E-02 7.832E-02 7.896E-02 7.943E-02 8.000E-02 8.073E-02 8.123E-02 8.188E-02 8.247E-02 8.308E-02 8.357E-02 8.407E-02 8.455E-02 8.488E-02 8.529E-02 8.570E-02 8.614E-02 8.648E-02 8.690E-02 8.738E-02 8.790E-02 8.816E-02 8.854E-02 8.892E-02 8.913E-02 8.934E-02 8.967E-02 9.003E-02 9.026E-02 9.056E-02 9.080E-02 9.101E-02 9.127E-02 9.144E-02 9.168E-02 9.187E-02 9.212E-02 9.233E-02 9.228E-02 9.257E-02 9.272E-02 9.293E-02 9.296E-02 9.314E-02 9.330E-02 9.335E-02 9.347E-02 9.362E-02 9.370E-02 9.380E-02 9.403E-02 9.396E-02 9.404E-02 9.408E-02 9.429E-02 9.428E-02 9.439E-02 9.437E-02 9.431E-02 9.442E-02 9.453E-02 9.310E-02 9.038E-02 8.877E-02 8.626E-02 8.481E-02 8.280E-02 8.147E-02 7.965E-02 7.845E-02 7.686E-02 7.588E-02 7.458E-02 7.371E-02 7.247E-02 7.132E-02 7.074E-02 6.971E-02 6.912E-02 6.831E-02 6.750E-02 6.698E-02 6.638E-02 6.571E-02 6.537E-02 6.486E-02 6.439E-02 6.407E-02 6.360E-02 6.327E-02 6.304E-02 6.273E-02 6.237E-02 6.213E-02 6.190E-02 6.172E-02 6.151E-02 6.136E-02 6.118E-02 6.094E-02 6.070E-02 6.065E-02 6.043E-02 6.038E-02 6.026E-02 6.012E-02 5.992E-02 5.988E-02 5.982E-02 5.976E-02 5.964E-02 5.954E-02 5.945E-02 5.924E-02 5.927E-02 5.900E-02 5.883E-02 5.850E-02 5.848E-02 5.839E-02 5.801E-02 5.775E-02 5.751E-02 5.698E-02 5.669E-02 5.609E-02 5.575E-02 5.523E-02 5.471E-02 5.410E-02 5.334E-02 5.273E-02 5.198E-02 5.133E-02 5.063E-02 4.992E-02 4.901E-02 4.832E-02 4.759E-02 4.682E-02 4.615E-02 4.529E-02 4.452E-02 4.375E-02 4.303E-02 4.210E-02 4.110E-02 4.033E-02 3.959E-02 3.877E-02 3.798E-02 3.710E-02 3.609E-02 3.528E-02 3.452E-02 3.366E-02 3.293E-02 3.171E-02 3.098E-02 3.018E-02 2.940E-02 2.838E-02 2.750E-02 2.673E-02 2.588E-02 2.479E-02 2.402E-02 2.317E-02 2.211E-02 2.124E-02 2.042E-02 1.952E-02 1.846E-02 1.764E-02 1.679E-02 1.559E-02 1.474E-02 Z
0.000E+00 2.021E-02 2.021E-02 2.021E-02 2.368E-02 2.368E-02 2.510E-02 2.510E-02 2.618E-02 2.618E-02 2.706E-02 2.788E-02 2.788E-02 2.849E-02 2.930E-02 3.006E-02 3.081E-02 3.081E-02 3.143E-02 3.216E-02 3.289E-02 3.364E-02 3.446E-02 3.525E-02 3.603E-02 3.672E-02 3.759E-02 3.834E-02 3.943E-02 4.075E-02 4.164E-02 4.242E-02 4.316E-02 4.405E-02 4.567E-02 4.652E-02 4.728E-02 4.811E-02 4.969E-02 5.047E-02 5.130E-02 5.277E-02 5.355E-02 5.434E-02 5.579E-02 5.661E-02 5.805E-02 5.874E-02 6.013E-02 6.091E-02 6.212E-02 6.294E-02 6.419E-02 6.481E-02 6.606E-02 6.662E-02 6.792E-02 6.849E-02 6.965E-02 7.079E-02 7.129E-02 7.239E-02 7.338E-02 7.398E-02 7.485E-02 7.592E-02 7.643E-02 7.734E-02 7.824E-02 7.903E-02 7.955E-02 8.025E-02 8.101E-02 8.181E-02 8.259E-02 8.315E-02 8.354E-02 8.429E-02 8.500E-02 8.552E-02 8.616E-02 8.672E-02 8.734E-02 8.791E-02 8.827E-02 8.877E-02 8.922E-02 8.961E-02 9.001E-02 9.036E-02 9.090E-02 9.133E-02 9.180E-02 9.222E-02 9.252E-02 9.302E-02 9.330E-02 9.360E-02 9.382E-02 9.416E-02 9.441E-02 9.466E-02 9.495E-02 9.517E-02 9.550E-02 9.580E-02 9.596E-02 9.603E-02 9.637E-02 9.650E-02 9.662E-02 9.684E-02 9.701E-02 9.724E-02 9.747E-02 9.748E-02 9.775E-02 9.779E-02 9.793E-02 9.804E-02 9.816E-02 9.818E-02 9.836E-02 9.846E-02 9.857E-02 9.853E-02 9.865E-02 9.872E-02 9.882E-02 9.890E-02 9.891E-02 9.894E-02 9.905E-02 9.899E-02 9.759E-02 9.498E-02 9.332E-02 9.093E-02 8.927E-02 8.731E-02 8.603E-02 8.421E-02 8.309E-02 8.142E-02 8.056E-02 7.909E-02 7.809E-02 7.698E-02 7.588E-02 7.521E-02 7.417E-02 7.366E-02 7.272E-02 7.211E-02 7.150E-02 7.080E-02 7.031E-02 6.982E-02 6.936E-02 6.891E-02 6.852E-02 6.810E-02 6.762E-02 6.750E-02 6.715E-02 6.681E-02 6.659E-02 6.637E-02 6.606E-02 6.589E-02 6.570E-02 6.550E-02 6.535E-02 6.521E-02 6.493E-02 6.496E-02 6.474E-02 6.462E-02 6.445E-02 6.441E-02 6.429E-02 6.418E-02 6.416E-02 6.398E-02 6.381E-02 6.360E-02 6.334E-02 6.322E-02 6.293E-02 6.263E-02 6.251E-02 6.224E-02 6.192E-02 6.155E-02 6.119E-02 6.075E-02 5.993E-02 5.968E-02 5.893E-02 5.843E-02 5.776E-02 5.723E-02 5.660E-02 5.601E-02 5.524E-02 5.459E-02 5.387E-02 5.309E-02 5.228E-02 5.137E-02 5.054E-02 4.980E-02 4.902E-02 4.830E-02 4.746E-02 4.668E-02 4.586E-02 4.511E-02 4.414E-02 4.317E-02 4.231E-02 4.162E-02 4.086E-02 4.000E-02 3.924E-02 3.805E-02 3.732E-02 3.651E-02 3.573E-02 3.497E-02 3.388E-02 3.307E-02 3.227E-02 3.142E-02 3.033E-02 2.957E-02 2.874E-02 2.796E-02 2.681E-02 2.599E-02 2.523E-02 2.411E-02 2.329E-02 2.254E-02 2.171E-02 2.055E-02 1.978E-02 1.894E-02 1.779E-02 1.697E-02 Z
0.000E+00 2.045E-02 2.045E-02 2.045E-02 2.395E-02 2.395E-02 2.535E-02 2.535E-02 2.642E-02 2.642E-02 2.730E-02 2.814E-02 2.814E-02 2.874E-02 2.956E-02 3.032E-02 3.106E-02 3.106E-02 3.168E-02 3.244E-02 3.315E-02 3.394E-02 3.474E-02 3.554E-02 3.628E-02 3.704E-02 3.791E-02 3.866E-02 3.975E-02 4.110E-02 4.196E-02 4.274E-02 4.350E-02 4.437E-02 4.602E-02 4.685E-02 4.763E-02 4.847E-02 5.003E-02 5.085E-02 5.168E-02 5.318E-02 5.396E-02 5.473E-02 5.622E-02 5.701E-02 5.844E-02 5.915E-02 6.053E-02 6.131E-02 6.251E-02 6.336E-02 6.462E-02 6.530E-02 6.652E-02 6.710E-02 6.834E-02 6.894E-02 7.008E-02 7.122E-02 7.171E-02 7.284E-02 7.388E-02 7.443E-02 7.534E-02 7.637E-02 7.689E-02 7.778E-02 7.870E-02 7.951E-02 7.998E-02 8.070E-02 8.147E-02 8.229E-02 8.306E-02 8.365E-02 8.406E-02 8.478E-02 8.548E-02 8.602E-02 8.666E-02 8.723E-02 8.780E-02 8.841E-02 8.884E-02 8.933E-02 8.971E-02 9.009E-02 9.055E-02 9.093E-02 9.138E-02 9.181E-02 9.234E-02 9.274E-02 9.305E-02 9.352E-02 9.382E-02 9.411E-02 9.433E-02 9.464E-02 9.495E-02 9.514E-02 9.547E-02 9.579E-02 9.602E-02 9.633E-02 9.644E-02 9.662E-02 9.687E-02 9.706E-02 9.721E-02 9.739E-02 9.755E-02 9.777E-02 9.794E-02 9.807E-02 9.827E-02 9.832E-02 9.846E-02 9.853E-02 9.870E-02 9.872E-02 9.886E-02 9.900E-02 9.904E-02 9.906E-02 9.920E-02 9.929E-02 9.940E-02 9.944E-02 9.944E-02 9.948E-02 9.956E-02 9.959E-02 9.814E-02 9.546E-02 9.375E-02 9.144E-02 8.987E-02 8.780E-02 8.654E-02 8.476E-02 8.359E-02 8.192E-02 8.102E-02 7.956E-02 7.868E-02 7.752E-02 7.645E-02 7.575E-02 7.471E-02 7.418E-02 7.326E-02 7.262E-02 7.200E-02 7.131E-02 7.083E-02 7.031E-02 6.984E-02 6.942E-02 6.904E-02 6.866E-02 6.819E-02 6.795E-02 6.767E-02 6.737E-02 6.711E-02 6.689E-02 6.658E-02 6.639E-02 6.621E-02 6.604E-02 6.585E-02 6.572E-02 6.549E-02 6.544E-02 6.527E-02 6.512E-02 6.492E-02 6.494E-02 6.480E-02 6.465E-02 6.457E-02 6.441E-02 6.421E-02 6.408E-02 6.374E-02 6.363E-02 6.331E-02 6.305E-02 6.282E-02 6.257E-02 6.219E-02 6.183E-02 6.141E-02 6.096E-02 6.016E-02 5.983E-02 5.902E-02 5.854E-02 5.790E-02 5.729E-02 5.664E-02 5.602E-02 5.529E-02 5.460E-02 5.387E-02 5.310E-02 5.232E-02 5.139E-02 5.058E-02 4.982E-02 4.903E-02 4.829E-02 4.747E-02 4.673E-02 4.592E-02 4.510E-02 4.418E-02 4.324E-02 4.240E-02 4.166E-02 4.086E-02 4.006E-02 3.927E-02 3.813E-02 3.738E-02 3.657E-02 3.575E-02 3.498E-02 3.388E-02 3.311E-02 3.227E-02 3.149E-02 3.037E-02 2.959E-02 2.879E-02 2.799E-02 2.685E-02 2.603E-02 2.526E-02 2.416E-02 2.333E-02 2.256E-02 2.176E-02 2.062E-02 1.979E-02 1.898E-02 1.785E-02 1.699E-02 Z
0.000E+00 2.077E-02 2.077E-02 2.077E-02 2.429E-02 2.429E-02 2.568E-02 2.568E-02 2.673E-02 2.673E-02 2.762E-02 2.848E-02 2.848E-02 2.908E-02 2.990E-02 3.065E-02 3.139E-02 3.139E-02 3.202E-02 3.281E-02 3.349E-02 3.431E-02 3.510E-02 3.591E-02 3.661E-02 3.744E-02 3.831E-02 3.907E-02 4.016E-02 4.154E-02 4.237E-02 4.314E-02 4.393E-02 4.479E-02 4.647E-02 4.727E-02 4.809E-02 4.893E-02 5.046E-02 5.134E-02 5.215E-02 5.369E-02 5.449E-02 5.524E-02 5.677E-02 5.754E-02 5.895E-02 5.967E-02 6.105E-02 6.183E-02 6.304E-02 6.388E-02 6.518E-02 6.591E-02 6.710E-02 6.772E-02 6.889E-02 6.952E-02 7.063E-02 7.179E-02 7.226E-02 7.342E-02 7.450E-02 7.502E-02 7.597E-02 7.695E-02 7.750E-02 7.836E-02 7.928E-02 8.015E-02 8.053E-02 8.129E-02 8.209E-02 8.293E-02 8.368E-02 8.428E-02 8.473E-02 8.542E-02 8.608E-02 8.667E-02 8.730E-02 8.788E-02 8.841E-02 8.905E-02 8.956E-02 9.003E-02 9.034E-02 9.070E-02 9.123E-02 9.164E-02 9.202E-02 9.243E-02 9.304E-02 9.340E-02 9.373E-02 9.417E-02 9.450E-02 9.477E-02 9.499E-02 9.527E-02 9.563E-02 9.578E-02 9.614E-02 9.656E-02 9.669E-02 9.701E-02 9.706E-02 9.736E-02 9.753E-02 9.777E-02 9.792E-02 9.808E-02 9.824E-02 9.847E-02 9.856E-02 9.880E-02 9.894E-02 9.900E-02 9.915E-02 9.919E-02 9.940E-02 9.943E-02 9.951E-02 9.970E-02 9.969E-02 9.977E-02 9.990E-02 1.000E-01 1.001E-01 1.001E-01 1.001E-01 1.002E-01 1.002E-01 1.003E-01 9.882E-02 9.611E-02 9.434E-02 9.209E-02 9.062E-02 8.845E-02 8.722E-02 8.545E-02 8.424E-02 8.260E-02 8.163E-02 8.020E-02 7.943E-02 7.821E-02 7.717E-02 7.644E-02 7.542E-02 7.485E-02 7.397E-02 7.326E-02 7.265E-02 7.197E-02 7.149E-02 7.098E-02 7.049E-02 7.008E-02 6.972E-02 6.935E-02 6.891E-02 6.857E-02 6.834E-02 6.806E-02 6.778E-02 6.756E-02 6.727E-02 6.706E-02 6.686E-02 6.673E-02 6.649E-02 6.637E-02 6.620E-02 6.605E-02 6.593E-02 6.577E-02 6.554E-02 6.561E-02 6.543E-02 6.525E-02 6.511E-02 6.497E-02 6.475E-02 6.467E-02 6.424E-02 6.414E-02 6.379E-02 6.354E-02 6.320E-02 6.297E-02 6.253E-02 6.216E-02 6.166E-02 6.118E-02 6.041E-02 6.000E-02 5.913E-02 5.867E-02 5.804E-02 5.736E-02 5.670E-02 5.603E-02 5.533E-02 5.460E-02 5.386E-02 5.310E-02 5.234E-02 5.138E-02 5.059E-02 4.981E-02 4.902E-02 4.826E-02 4.745E-02 4.675E-02 4.593E-02 4.507E-02 4.420E-02 4.327E-02 4.247E-02 4.166E-02 4.083E-02 4.009E-02 3.928E-02 3.818E-02 3.742E-02 3.660E-02 3.575E-02 3.497E-02 3.386E-02 3.312E-02 3.225E-02 3.153E-02 3.040E-02 2.958E-02 2.881E-02 2.798E-02 2.687E-02 2.605E-02 2.527E-02 2.420E-02 2.334E-02 2.256E-02 2.177E-02 2.067E-02 1.979E-02 1.900E-02 1.789E-02 1.699E-02 Z
0.000E+00 2.080E-02 2.080E-02 2.080E-02 2.433E-02 2.433E-02 2.572E-02 2.572E-02 2.677E-02 2.677E-02 2.766E-02 2.852E-02 2.852E-02 2.912E-02 2.994E-02 3.069E-02 3.143E-02 3.143E-02 3.207E-02 3.285E-02 3.354E-02 3.435E-02 3.515E-02 3.595E-02 3.666E-02 3.748E-02 3.835E-02 3.911E-02 4.021E-02 4.159E-02 4.242E-02 4.319E-02 4.398E-02 4.484E-02 4.651E-02 4.733E-02 4.814E-02 4.899E-02 5.051E-02 5.140E-02 5.220E-02 5.374E-02 5.455E-02 5.530E-02 5.683E-02 5.760E-02 5.901E-02 5.972E-02 6.112E-02 6.189E-02 6.311E-02 6.394E-02 6.524E-02 6.597E-02 6.716E-02 6.779E-02 6.896E-02 6.959E-02 7.070E-02 7.185E-02 7.234E-02 7.349E-02 7.457E-02 7.509E-02 7.604E-02 7.702E-02 7.757E-02 7.844E-02 7.934E-02 8.023E-02 8.059E-02 8.137E-02 8.217E-02 8.300E-02 8.375E-02 8.435E-02 8.481E-02 8.549E-02 8.614E-02 8.674E-02 8.738E-02 8.795E-02 8.848E-02 8.912E-02 8.963E-02 9.010E-02 9.041E-02 9.078E-02 9.130E-02 9.171E-02 9.210E-02 9.251E-02 9.312E-02 9.347E-02 9.381E-02 9.425E-02 9.458E-02 9.485E-02 9.506E-02 9.536E-02 9.570E-02 9.586E-02 9.621E-02 9.664E-02 9.677E-02 9.709E-02 9.714E-02 9.743E-02 9.762E-02 9.785E-02 9.799E-02 9.816E-02 9.833E-02 9.855E-02 9.865E-02 9.888E-02 9.903E-02 9.908E-02 9.923E-02 9.928E-02 9.949E-02 9.952E-02 9.959E-02 9.978E-02 9.978E-02 9.986E-02 9.998E-02 1.001E-01 1.002E-01 1.002E-01 1.002E-01 1.003E-01 1.003E-01 1.004E-01 9.890E-02 9.619E-02 9.442E-02 9.216E-02 9.070E-02 8.854E-02 8.730E-02 8.552E-02 8.432E-02 8.268E-02 8.171E-02 8.028E-02 7.951E-02 7.829E-02 7.725E-02 7.652E-02 7.550E-02 7.494E-02 7.405E-02 7.333E-02 7.274E-02 7.206E-02 7.156E-02 7.107E-02 7.058E-02 7.016E-02 6.980E-02 6.942E-02 6.899E-02 6.866E-02 6.842E-02 6.813E-02 6.785E-02 6.764E-02 6.735E-02 6.714E-02 6.694E-02 6.680E-02 6.656E-02 6.645E-02 6.628E-02 6.612E-02 6.601E-02 6.585E-02 6.562E-02 6.567E-02 6.549E-02 6.532E-02 6.519E-02 6.504E-02 6.481E-02 6.473E-02 6.428E-02 6.419E-02 6.384E-02 6.357E-02 6.323E-02 6.300E-02 6.257E-02 6.217E-02 6.166E-02 6.118E-02 6.041E-02 6.001E-02 5.914E-02 5.867E-02 5.804E-02 5.736E-02 5.671E-02 5.603E-02 5.532E-02 5.459E-02 5.385E-02 5.309E-02 5.233E-02 5.137E-02 5.058E-02 4.979E-02 4.901E-02 4.824E-02 4.743E-02 4.674E-02 4.591E-02 4.505E-02 4.418E-02 4.324E-02 4.246E-02 4.164E-02 4.082E-02 4.006E-02 3.926E-02 3.816E-02 3.740E-02 3.658E-02 3.573E-02 3.494E-02 3.385E-02 3.310E-02 3.223E-02 3.150E-02 3.039E-02 2.956E-02 2.879E-02 2.796E-02 2.685E-02 2.603E-02 2.526E-02 2.418E-02 2.332E-02 2.254E-02 2.175E-02 2.065E-02 1.978E-02 1.898E-02 1.787E-02 1.697E-02 Z
0.000E+00 2.094E-02 2.094E-02 2.094E-02 2.448E-02 2.448E-02 2.586E-02 2.586E-02 2.691E-02 2.691E-02 2.780E-02 2.867E-02 2.867E-02 2.927E-02 3.011E-02 3.086E-02 3.161E-02 3.161E-02 3.223E-02 3.301E-02 3.370E-02 3.451E-02 3.532E-02 3.611E-02 3.684E-02 3.765E-02 3.852E-02 3.929E-02 4.039E-02 4.176E-02 4.261E-02 4.338E-02 4.417E-02 4.504E-02 4.669E-02 4.753E-02 4.834E-02 4.919E-02 5.070E-02 5.160E-02 5.239E-02 5.394E-02 5.478E-02 5.552E-02 5.705E-02 5.782E-02 5.923E-02 5.993E-02 6.137E-02 6.212E-02 6.338E-02 6.417E-02 6.548E-02 6.620E-02 6.738E-02 6.806E-02 6.921E-02 6.982E-02 7.097E-02 7.209E-02 7.261E-02 7.376E-02 7.481E-02 7.537E-02 7.630E-02 7.729E-02 7.784E-02 7.872E-02 7.958E-02 8.053E-02 8.084E-02 8.167E-02 8.249E-02 8.329E-02 8.405E-02 8.460E-02 8.509E-02 8.579E-02 8.638E-02 8.701E-02 8.767E-02 8.821E-02 8.877E-02 8.940E-02 8.993E-02 9.037E-02 9.070E-02 9.105E-02 9.156E-02 9.198E-02 9.240E-02 9.281E-02 9.344E-02 9.373E-02 9.411E-02 9.455E-02 9.489E-02 9.513E-02 9.535E-02 9.569E-02 9.598E-02 9.618E-02 9.649E-02 9.691E-02 9.706E-02 9.739E-02 9.744E-02 9.771E-02 9.796E-02 9.812E-02 9.823E-02 9.845E-02 9.865E-02 9.888E-02 9.898E-02 9.916E-02 9.933E-02 9.938E-02 9.954E-02 9.960E-02 9.979E-02 9.985E-02 9.986E-02 1.001E-01 1.001E-01 1.002E-01 1.003E-01 1.004E-01 1.005E-01 1.005E-01 1.005E-01 1.006E-01 1.006E-01 1.007E-01 9.916E-02 9.652E-02 9.474E-02 9.243E-02 9.100E-02 8.886E-02 8.763E-02 8.579E-02 8.463E-02 8.301E-02 8.202E-02 8.061E-02 7.983E-02 7.859E-02 7.753E-02 7.682E-02 7.581E-02 7.524E-02 7.438E-02 7.360E-02 7.307E-02 7.239E-02 7.183E-02 7.141E-02 7.092E-02 7.045E-02 7.012E-02 6.968E-02 6.929E-02 6.898E-02 6.873E-02 6.838E-02 6.815E-02 6.793E-02 6.766E-02 6.746E-02 6.723E-02 6.708E-02 6.684E-02 6.673E-02 6.657E-02 6.639E-02 6.629E-02 6.611E-02 6.593E-02 6.592E-02 6.572E-02 6.559E-02 6.546E-02 6.527E-02 6.506E-02 6.492E-02 6.445E-02 6.437E-02 6.402E-02 6.367E-02 6.335E-02 6.311E-02 6.271E-02 6.221E-02 6.168E-02 6.118E-02 6.041E-02 6.004E-02 5.919E-02 5.868E-02 5.804E-02 5.737E-02 5.674E-02 5.604E-02 5.529E-02 5.455E-02 5.381E-02 5.307E-02 5.228E-02 5.130E-02 5.052E-02 4.972E-02 4.897E-02 4.816E-02 4.736E-02 4.668E-02 4.580E-02 4.499E-02 4.412E-02 4.316E-02 4.241E-02 4.154E-02 4.076E-02 3.998E-02 3.918E-02 3.809E-02 3.731E-02 3.650E-02 3.567E-02 3.485E-02 3.379E-02 3.301E-02 3.218E-02 3.141E-02 3.034E-02 2.948E-02 2.870E-02 2.789E-02 2.680E-02 2.596E-02 2.521E-02 2.413E-02 2.325E-02 2.248E-02 2.166E-02 2.058E-02 1.973E-02 1.891E-02 1.779E-02 1.690E-02 Z
0.000E+00 2.117E-02 2.117E-02 2.117E-02 2.472E-02 2.472E-02 2.611E-02 2.611E-02 2.715E-02 2.715E-02 2.805E-02 2.892E-02 2.892E-02 2.953E-02 3.038E-02 3.113E-02 3.191E-02 3.191E-02 3.251E-02 3.328E-02 3.397E-02 3.477E-02 3.559E-02 3.637E-02 3.713E-02 3.792E-02 3.879E-02 3.958E-02 4.070E-02 4.206E-02 4.291E-02 4.368E-02 4.449E-02 4.538E-02 4.698E-02 4.786E-02 4.867E-02 4.954E-02 5.101E-02 5.194E-02 5.271E-02 5.428E-02 5.517E-02 5.589E-02 5.741E-02 5.820E-02 5.961E-02 6.028E-02 6.179E-02 6.251E-02 6.383E-02 6.454E-02 6.586E-02 6.660E-02 6.774E-02 6.851E-02 6.963E-02 7.022E-02 7.140E-02 7.248E-02 7.307E-02 7.422E-02 7.522E-02 7.583E-02 7.674E-02 7.773E-02 7.829E-02 7.919E-02 7.999E-02 8.104E-02 8.125E-02 8.216E-02 8.302E-02 8.376E-02 8.455E-02 8.501E-02 8.556E-02 8.628E-02 8.679E-02 8.745E-02 8.817E-02 8.866E-02 8.925E-02 8.985E-02 9.041E-02 9.083E-02 9.118E-02 9.152E-02 9.201E-02 9.243E-02 9.291E-02 9.330E-02 9.397E-02 9.417E-02 9.462E-02 9.505E-02 9.540E-02 9.559E-02 9.583E-02 9.623E-02 9.645E-02 9.672E-02 9.695E-02 9.737E-02 9.754E-02 9.788E-02 9.794E-02 9.817E-02 9.853E-02 9.859E-02 9.864E-02 9.893E-02 9.918E-02 9.942E-02 9.953E-02 9.963E-02 9.984E-02 9.988E-02 1.000E-01 1.001E-01 1.003E-01 1.004E-01 1.003E-01 1.006E-01 1.007E-01 1.008E-01 1.008E-01 1.009E-01 1.010E-01 1.009E-01 1.011E-01 1.011E-01 1.011E-01 1.013E-01 9.961E-02 9.707E-02 9.528E-02 9.289E-02 9.150E-02 8.939E-02 8.818E-02 8.625E-02 8.515E-02 8.355E-02 8.253E-02 8.116E-02 8.036E-02 7.908E-02 7.801E-02 7.732E-02 7.633E-02 7.575E-02 7.491E-02 7.406E-02 7.361E-02 7.294E-02 7.229E-02 7.197E-02 7.148E-02 7.093E-02 7.064E-02 7.011E-02 6.979E-02 6.953E-02 6.924E-02 6.879E-02 6.863E-02 6.842E-02 6.818E-02 6.798E-02 6.770E-02 6.755E-02 6.730E-02 6.719E-02 6.706E-02 6.685E-02 6.675E-02 6.656E-02 6.645E-02 6.634E-02 6.610E-02 6.603E-02 6.592E-02 6.566E-02 6.546E-02 6.525E-02 6.474E-02 6.469E-02 6.432E-02 6.385E-02 6.355E-02 6.329E-02 6.294E-02 6.227E-02 6.171E-02 6.119E-02 6.041E-02 6.009E-02 5.928E-02 5.869E-02 5.804E-02 5.738E-02 5.678E-02 5.605E-02 5.524E-02 5.448E-02 5.374E-02 5.303E-02 5.221E-02 5.119E-02 5.044E-02 4.959E-02 4.890E-02 4.803E-02 4.725E-02 4.657E-02 4.563E-02 4.489E-02 4.403E-02 4.301E-02 4.232E-02 4.139E-02 4.066E-02 3.984E-02 3.904E-02 3.797E-02 3.716E-02 3.637E-02 3.557E-02 3.470E-02 3.371E-02 3.286E-02 3.209E-02 3.127E-02 3.027E-02 2.936E-02 2.856E-02 2.777E-02 2.672E-02 2.584E-02 2.514E-02 2.403E-02 2.313E-02 2.238E-02 2.150E-02 2.047E-02 1.965E-02 1.881E-02 1.767E-02 1.678E-02 Z
0.000E+00 2.155E-02 2.155E-02 2.155E-02 2.511E-02 2.511E-02 2.652E-02 2.652E-02 2.760E-02 2.760E-02 2.851E-02 2.935E-02 2.935E-02 3.000E-02 3.081E-02 3.157E-02 3.229E-02 3.229E-02 3.297E-02 3.374E-02 3.447E-02 3.527E-02 3.608E-02 3.684E-02 3.765E-02 3.845E-02 3.927E-02 4.008E-02 4.122E-02 4.255E-02 4.341E-02 4.422E-02 4.504E-02 4.593E-02 4.754E-02 4.845E-02 4.926E-02 5.011E-02 5.164E-02 5.255E-02 5.332E-02 5.488E-02 5.575E-02 5.653E-02 5.804E-02 5.884E-02 6.026E-02 6.097E-02 6.245E-02 6.314E-02 6.454E-02 6.523E-02 6.657E-02 6.723E-02 6.845E-02 6.917E-02 7.034E-02 7.098E-02 7.215E-02 7.326E-02 7.385E-02 7.494E-02 7.594E-02 7.664E-02 7.748E-02 7.845E-02 7.906E-02 7.989E-02 8.077E-02 8.178E-02 8.208E-02 8.294E-02 8.377E-02 8.456E-02 8.532E-02 8.584E-02 8.643E-02 8.706E-02 8.762E-02 8.833E-02 8.891E-02 8.952E-02 9.004E-02 9.067E-02 9.122E-02 9.165E-02 9.202E-02 9.236E-02 9.284E-02 9.331E-02 9.378E-02 9.417E-02 9.471E-02 9.504E-02 9.544E-02 9.581E-02 9.622E-02 9.646E-02 9.669E-02 9.705E-02 9.728E-02 9.757E-02 9.780E-02 9.825E-02 9.838E-02 9.871E-02 9.882E-02 9.902E-02 9.935E-02 9.949E-02 9.962E-02 9.984E-02 1.001E-01 1.002E-01 1.004E-01 1.005E-01 1.007E-01 1.008E-01 1.009E-01 1.010E-01 1.012E-01 1.013E-01 1.012E-01 1.014E-01 1.015E-01 1.016E-01 1.016E-01 1.018E-01 1.018E-01 1.018E-01 1.019E-01 1.019E-01 1.020E-01 1.021E-01 1.005E-01 9.791E-02 9.623E-02 9.376E-02 9.236E-02 9.027E-02 8.903E-02 8.716E-02 8.604E-02 8.446E-02 8.347E-02 8.207E-02 8.122E-02 7.991E-02 7.885E-02 7.818E-02 7.718E-02 7.658E-02 7.576E-02 7.498E-02 7.447E-02 7.383E-02 7.313E-02 7.285E-02 7.226E-02 7.177E-02 7.155E-02 7.100E-02 7.063E-02 7.039E-02 7.008E-02 6.964E-02 6.947E-02 6.926E-02 6.902E-02 6.880E-02 6.856E-02 6.843E-02 6.818E-02 6.807E-02 6.787E-02 6.777E-02 6.761E-02 6.750E-02 6.735E-02 6.719E-02 6.703E-02 6.694E-02 6.684E-02 6.660E-02 6.640E-02 6.620E-02 6.583E-02 6.572E-02 6.539E-02 6.493E-02 6.464E-02 6.445E-02 6.418E-02 6.363E-02 6.311E-02 6.254E-02 6.179E-02 6.144E-02 6.054E-02 6.001E-02 5.933E-02 5.868E-02 5.805E-02 5.735E-02 5.656E-02 5.582E-02 5.508E-02 5.433E-02 5.351E-02 5.256E-02 5.176E-02 5.098E-02 5.023E-02 4.943E-02 4.858E-02 4.791E-02 4.703E-02 4.624E-02 4.536E-02 4.437E-02 4.364E-02 4.277E-02 4.196E-02 4.120E-02 4.039E-02 3.932E-02 3.850E-02 3.769E-02 3.689E-02 3.607E-02 3.502E-02 3.418E-02 3.340E-02 3.260E-02 3.156E-02 3.069E-02 2.987E-02 2.908E-02 2.802E-02 2.722E-02 2.643E-02 2.534E-02 2.447E-02 2.370E-02 2.286E-02 2.176E-02 2.097E-02 2.015E-02 1.902E-02 1.814E-02 Z
0.000E+00 2.194E-02 2.194E-02 2.194E-02 2.551E-02 2.551E-02 2.694E-02 2.694E-02 2.806E-02 2.806E-02 2.897E-02 2.977E-02 2.977E-02 3.047E-02 3.124E-02 3.201E-02 3.268E-02 3.268E-02 3.344E-02 3.421E-02 3.498E-02 3.577E-02 3.657E-02 3.732E-02 3.817E-02 3.898E-02 3.975E-02 4.057E-02 4.175E-02 4.305E-02 4.390E-02 4.476E-02 4.560E-02 4.648E-02 4.810E-02 4.904E-02 4.986E-02 5.068E-02 5.226E-02 5.315E-02 5.392E-02 5.548E-02 5.634E-02 5.717E-02 5.867E-02 5.948E-02 6.091E-02 6.166E-02 6.310E-02 6.378E-02 6.525E-02 6.593E-02 6.727E-02 6.786E-02 6.915E-02 6.982E-02 7.105E-02 7.175E-02 7.291E-02 7.403E-02 7.462E-02 7.566E-02 7.666E-02 7.745E-02 7.822E-02 7.917E-02 7.983E-02 8.058E-02 8.156E-02 8.253E-02 8.291E-02 8.372E-02 8.451E-02 8.536E-02 8.609E-02 8.667E-02 8.729E-02 8.785E-02 8.846E-02 8.920E-02 8.966E-02 9.038E-02 9.083E-02 9.148E-02 9.202E-02 9.247E-02 9.286E-02 9.321E-02 9.367E-02 9.419E-02 9.466E-02 9.503E-02 9.546E-02 9.592E-02 9.627E-02 9.657E-02 9.704E-02 9.734E-02 9.754E-02 9.788E-02 9.811E-02 9.843E-02 9.864E-02 9.912E-02 9.921E-02 9.954E-02 9.970E-02 9.987E-02 1.002E-01 1.004E-01 1.006E-01 1.007E-01 1.009E-01 1.011E-01 1.012E-01 1.014E-01 1.015E-01 1.017E-01 1.018E-01 1.018E-01 1.020E-01 1.021E-01 1.021E-01 1.023E-01 1.023E-01 1.025E-01 1.025E-01 1.026E-01 1.027E-01 1.027E-01 1.028E-01 1.028E-01 1.030E-01 1.030E-01 1.014E-01 9.876E-02 9.719E-02 9.462E-02 9.322E-02 9.114E-02 8.989E-02 8.807E-02 8.694E-02 8.538E-02 8.441E-02 8.298E-02 8.208E-02 8.075E-02 7.970E-02 7.904E-02 7.802E-02 7.741E-02 7.662E-02 7.591E-02 7.533E-02 7.472E-02 7.397E-02 7.373E-02 7.305E-02 7.260E-02 7.246E-02 7.190E-02 7.147E-02 7.126E-02 7.092E-02 7.048E-02 7.032E-02 7.010E-02 6.987E-02 6.961E-02 6.942E-02 6.931E-02 6.906E-02 6.894E-02 6.868E-02 6.868E-02 6.847E-02 6.843E-02 6.824E-02 6.804E-02 6.797E-02 6.786E-02 6.776E-02 6.753E-02 6.733E-02 6.715E-02 6.692E-02 6.675E-02 6.646E-02 6.602E-02 6.573E-02 6.562E-02 6.543E-02 6.498E-02 6.451E-02 6.390E-02 6.317E-02 6.279E-02 6.181E-02 6.133E-02 6.063E-02 5.997E-02 5.931E-02 5.864E-02 5.788E-02 5.716E-02 5.641E-02 5.564E-02 5.480E-02 5.392E-02 5.307E-02 5.237E-02 5.157E-02 5.083E-02 4.991E-02 4.924E-02 4.844E-02 4.758E-02 4.668E-02 4.573E-02 4.497E-02 4.415E-02 4.326E-02 4.257E-02 4.174E-02 4.067E-02 3.984E-02 3.902E-02 3.821E-02 3.743E-02 3.633E-02 3.550E-02 3.471E-02 3.394E-02 3.285E-02 3.203E-02 3.118E-02 3.039E-02 2.933E-02 2.859E-02 2.773E-02 2.665E-02 2.581E-02 2.502E-02 2.421E-02 2.306E-02 2.229E-02 2.149E-02 2.038E-02 1.951E-02 Z
0.000E+00 2.212E-02 2.212E-02 2.212E-02 2.567E-02 2.567E-02 2.712E-02 2.712E-02 2.824E-02 2.824E-02 2.913E-02 2.994E-02 2.994E-02 3.065E-02 3.143E-02 3.219E-02 3.288E-02 3.288E-02 3.366E-02 3.439E-02 3.517E-02 3.596E-02 3.677E-02 3.751E-02 3.839E-02 3.916E-02 3.997E-02 4.078E-02 4.197E-02 4.329E-02 4.411E-02 4.499E-02 4.582E-02 4.672E-02 4.836E-02 4.927E-02 5.009E-02 5.093E-02 5.254E-02 5.341E-02 5.418E-02 5.578E-02 5.660E-02 5.741E-02 5.894E-02 5.974E-02 6.120E-02 6.195E-02 6.338E-02 6.406E-02 6.552E-02 6.622E-02 6.756E-02 6.817E-02 6.947E-02 7.012E-02 7.136E-02 7.203E-02 7.320E-02 7.432E-02 7.491E-02 7.598E-02 7.701E-02 7.772E-02 7.857E-02 7.954E-02 8.013E-02 8.094E-02 8.187E-02 8.284E-02 8.324E-02 8.405E-02 8.485E-02 8.566E-02 8.643E-02 8.701E-02 8.761E-02 8.818E-02 8.881E-02 8.952E-02 9.004E-02 9.070E-02 9.123E-02 9.183E-02 9.238E-02 9.282E-02 9.320E-02 9.356E-02 9.402E-02 9.450E-02 9.498E-02 9.540E-02 9.584E-02 9.628E-02 9.664E-02 9.696E-02 9.739E-02 9.769E-02 9.792E-02 9.823E-02 9.851E-02 9.878E-02 9.904E-02 9.947E-02 9.955E-02 9.990E-02 1.001E-01 1.003E-01 1.005E-01 1.008E-01 1.010E-01 1.011E-01 1.013E-01 1.014E-01 1.016E-01 1.018E-01 1.019E-01 1.020E-01 1.022E-01 1.022E-01 1.024E-01 1.025E-01 1.025E-01 1.027E-01 1.027E-01 1.029E-01 1.029E-01 1.030E-01 1.031E-01 1.031E-01 1.032E-01 1.032E-01 1.033E-01 1.033E-01 1.018E-01 9.915E-02 9.755E-02 9.503E-02 9.362E-02 9.155E-02 9.023E-02 8.845E-02 8.730E-02 8.574E-02 8.477E-02 8.334E-02 8.246E-02 8.114E-02 8.007E-02 7.943E-02 7.839E-02 7.779E-02 7.698E-02 7.625E-02 7.571E-02 7.505E-02 7.437E-02 7.409E-02 7.345E-02 7.295E-02 7.278E-02 7.225E-02 7.185E-02 7.160E-02 7.130E-02 7.088E-02 7.067E-02 7.046E-02 7.023E-02 7.000E-02 6.979E-02 6.966E-02 6.942E-02 6.929E-02 6.907E-02 6.901E-02 6.883E-02 6.876E-02 6.859E-02 6.838E-02 6.831E-02 6.818E-02 6.808E-02 6.787E-02 6.764E-02 6.744E-02 6.718E-02 6.700E-02 6.666E-02 6.624E-02 6.596E-02 6.581E-02 6.560E-02 6.510E-02 6.465E-02 6.405E-02 6.333E-02 6.292E-02 6.198E-02 6.144E-02 6.075E-02 6.007E-02 5.939E-02 5.869E-02 5.793E-02 5.720E-02 5.646E-02 5.568E-02 5.483E-02 5.394E-02 5.311E-02 5.237E-02 5.158E-02 5.083E-02 4.993E-02 4.925E-02 4.844E-02 4.758E-02 4.671E-02 4.573E-02 4.496E-02 4.417E-02 4.329E-02 4.258E-02 4.173E-02 4.066E-02 3.986E-02 3.902E-02 3.823E-02 3.744E-02 3.635E-02 3.552E-02 3.473E-02 3.394E-02 3.288E-02 3.205E-02 3.121E-02 3.041E-02 2.934E-02 2.860E-02 2.773E-02 2.667E-02 2.583E-02 2.502E-02 2.421E-02 2.308E-02 2.229E-02 2.149E-02 2.040E-02 1.952E-02 Z
0.000E+00 2.229E-02 2.229E-02 2.229E-02 2.582E-02 2.582E-02 2.731E-02 2.731E-02 2.843E-02 2.843E-02 2.929E-02 3.011E-02 3.011E-02 3.084E-02 3.162E-02 3.237E-02 3.307E-02 3.307E-02 3.388E-02 3.456E-02 3.536E-02 3.615E-02 3.697E-02 3.770E-02 3.860E-02 3.935E-02 4.019E-02 4.099E-02 4.218E-02 4.353E-02 4.432E-02 4.523E-02 4.604E-02 4.696E-02 4.862E-02 4.950E-02 5.032E-02 5.117E-02 5.282E-02 5.367E-02 5.443E-02 5.608E-02 5.686E-02 5.764E-02 5.921E-02 5.999E-02 6.149E-02 6.224E-02 6.366E-02 6.435E-02 6.580E-02 6.651E-02 6.784E-02 6.848E-02 6.979E-02 7.042E-02 7.167E-02 7.232E-02 7.350E-02 7.462E-02 7.521E-02 7.631E-02 7.736E-02 7.799E-02 7.893E-02 7.991E-02 8.043E-02 8.130E-02 8.217E-02 8.316E-02 8.357E-02 8.439E-02 8.518E-02 8.596E-02 8.677E-02 8.734E-02 8.793E-02 8.851E-02 8.915E-02 8.985E-02 9.041E-02 9.101E-02 9.163E-02 9.219E-02 9.273E-02 9.317E-02 9.355E-02 9.392E-02 9.438E-02 9.481E-02 9.529E-02 9.577E-02 9.623E-02 9.664E-02 9.701E-02 9.735E-02 9.774E-02 9.804E-02 9.830E-02 9.859E-02 9.891E-02 9.914E-02 9.944E-02 9.982E-02 9.989E-02 1.003E-01 1.004E-01 1.006E-01 1.009E-01 1.011E-01 1.013E-01 1.015E-01 1.017E-01 1.018E-01 1.020E-01 1.021E-01 1.023E-01 1.024E-01 1.025E-01 1.026E-01 1.027E-01 1.028E-01 1.029E-01 1.031E-01 1.031E-01 1.032E-01 1.033E-01 1.034E-01 1.035E-01 1.035E-01 1.036E-01 1.036E-01 1.037E-01 1.037E-01 1.022E-01 9.954E-02 9.792E-02 9.543E-02 9.402E-02 9.196E-02 9.058E-02 8.883E-02 8.767E-02 8.610E-02 8.513E-02 8.370E-02 8.284E-02 8.154E-02 8.045E-02 7.981E-02 7.876E-02 7.817E-02 7.734E-02 7.659E-02 7.609E-02 7.539E-02 7.477E-02 7.445E-02 7.385E-02 7.329E-02 7.309E-02 7.261E-02 7.223E-02 7.194E-02 7.168E-02 7.128E-02 7.103E-02 7.082E-02 7.060E-02 7.038E-02 7.016E-02 7.002E-02 6.978E-02 6.964E-02 6.947E-02 6.934E-02 6.919E-02 6.909E-02 6.893E-02 6.873E-02 6.865E-02 6.850E-02 6.839E-02 6.820E-02 6.794E-02 6.774E-02 6.745E-02 6.724E-02 6.686E-02 6.647E-02 6.619E-02 6.600E-02 6.577E-02 6.523E-02 6.479E-02 6.420E-02 6.348E-02 6.306E-02 6.214E-02 6.155E-02 6.088E-02 6.018E-02 5.947E-02 5.875E-02 5.798E-02 5.724E-02 5.651E-02 5.573E-02 5.486E-02 5.396E-02 5.315E-02 5.237E-02 5.160E-02 5.082E-02 4.996E-02 4.925E-02 4.845E-02 4.758E-02 4.673E-02 4.574E-02 4.495E-02 4.419E-02 4.331E-02 4.259E-02 4.172E-02 4.065E-02 3.988E-02 3.902E-02 3.824E-02 3.745E-02 3.637E-02 3.555E-02 3.474E-02 3.394E-02 3.290E-02 3.207E-02 3.124E-02 3.044E-02 2.936E-02 2.861E-02 2.773E-02 2.670E-02 2.585E-02 2.502E-02 2.422E-02 2.311E-02 2.230E-02 2.149E-02 2.041E-02 1.953E-02 Z
0.000E+00 2.263E-02 2.263E-02 2.263E-02 2.614E-02 2.614E-02 2.767E-02 2.767E-02 2.880E-02 2.880E-02 2.962E-02 3.044E-02 3.044E-02 3.120E-02 3.200E-02 3.272E-02 3.347E-02 3.347E-02 3.432E-02 3.492E-02 3.575E-02 3.652E-02 3.736E-02 3.809E-02 3.903E-02 3.972E-02 4.063E-02 4.140E-02 4.262E-02 4.400E-02 4.474E-02 4.570E-02 4.647E-02 4.745E-02 4.914E-02 4.995E-02 5.079E-02 5.167E-02 5.338E-02 5.419E-02 5.494E-02 5.667E-02 5.739E-02 5.812E-02 5.976E-02 6.050E-02 6.208E-02 6.282E-02 6.422E-02 6.492E-02 6.635E-02 6.709E-02 6.840E-02 6.911E-02 7.042E-02 7.101E-02 7.228E-02 7.289E-02 7.409E-02 7.521E-02 7.580E-02 7.696E-02 7.806E-02 7.854E-02 7.963E-02 8.065E-02 8.103E-02 8.202E-02 8.278E-02 8.379E-02 8.423E-02 8.505E-02 8.585E-02 8.656E-02 8.745E-02 8.802E-02 8.857E-02 8.918E-02 8.984E-02 9.050E-02 9.115E-02 9.164E-02 9.242E-02 9.290E-02 9.344E-02 9.387E-02 9.425E-02 9.463E-02 9.509E-02 9.543E-02 9.592E-02 9.650E-02 9.700E-02 9.736E-02 9.775E-02 9.813E-02 9.843E-02 9.874E-02 9.906E-02 9.930E-02 9.970E-02 9.986E-02 1.002E-01 1.005E-01 1.006E-01 1.010E-01 1.011E-01 1.014E-01 1.017E-01 1.018E-01 1.020E-01 1.022E-01 1.024E-01 1.026E-01 1.027E-01 1.029E-01 1.030E-01 1.031E-01 1.033E-01 1.033E-01 1.035E-01 1.036E-01 1.037E-01 1.039E-01 1.039E-01 1.039E-01 1.041E-01 1.042E-01 1.042E-01 1.042E-01 1.044E-01 1.043E-01 1.044E-01 1.045E-01 1.030E-01 1.003E-01 9.865E-02 9.624E-02 9.481E-02 9.277E-02 9.127E-02 8.958E-02 8.841E-02 8.683E-02 8.584E-02 8.441E-02 8.360E-02 8.233E-02 8.121E-02 8.059E-02 7.950E-02 7.893E-02 7.807E-02 7.727E-02 7.684E-02 7.606E-02 7.557E-02 7.517E-02 7.465E-02 7.398E-02 7.372E-02 7.331E-02 7.299E-02 7.263E-02 7.245E-02 7.207E-02 7.174E-02 7.153E-02 7.132E-02 7.114E-02 7.091E-02 7.072E-02 7.050E-02 7.034E-02 7.025E-02 7.001E-02 6.990E-02 6.975E-02 6.962E-02 6.942E-02 6.934E-02 6.915E-02 6.902E-02 6.887E-02 6.855E-02 6.832E-02 6.797E-02 6.774E-02 6.725E-02 6.692E-02 6.666E-02 6.639E-02 6.612E-02 6.548E-02 6.508E-02 6.451E-02 6.379E-02 6.332E-02 6.248E-02 6.178E-02 6.112E-02 6.038E-02 5.962E-02 5.886E-02 5.808E-02 5.732E-02 5.660E-02 5.582E-02 5.493E-02 5.399E-02 5.323E-02 5.237E-02 5.164E-02 5.082E-02 5.001E-02 4.927E-02 4.846E-02 4.758E-02 4.678E-02 4.574E-02 4.493E-02 4.423E-02 4.337E-02 4.262E-02 4.171E-02 4.063E-02 3.992E-02 3.901E-02 3.827E-02 3.746E-02 3.642E-02 3.559E-02 3.478E-02 3.394E-02 3.295E-02 3.210E-02 3.130E-02 3.050E-02 2.939E-02 2.862E-02 2.773E-02 2.674E-02 2.588E-02 2.502E-02 2.423E-02 2.316E-02 2.232E-02 2.150E-02 2.044E-02 1.955E-02 Z
0.000E+00 2.289E-02 2.289E-02 2.289E-02 2.645E-02 2.645E-02 2.796E-02 2.796E-02 2.910E-02 2.910E-02 2.995E-02 3.078E-02 3.078E-02 3.152E-02 3.232E-02 3.307E-02 3.379E-02 3.379E-02 3.462E-02 3.527E-02 3.607E-02 3.690E-02 3.767E-02 3.844E-02 3.936E-02 4.011E-02 4.103E-02 4.178E-02 4.300E-02 4.439E-02 4.518E-02 4.606E-02 4.689E-02 4.784E-02 4.950E-02 5.039E-02 5.124E-02 5.206E-02 5.376E-02 5.462E-02 5.537E-02 5.711E-02 5.786E-02 5.856E-02 6.021E-02 6.095E-02 6.257E-02 6.331E-02 6.471E-02 6.542E-02 6.686E-02 6.756E-02 6.891E-02 6.957E-02 7.093E-02 7.153E-02 7.282E-02 7.349E-02 7.465E-02 7.571E-02 7.633E-02 7.750E-02 7.858E-02 7.910E-02 8.020E-02 8.123E-02 8.159E-02 8.258E-02 8.337E-02 8.430E-02 8.482E-02 8.567E-02 8.646E-02 8.720E-02 8.802E-02 8.862E-02 8.914E-02 8.976E-02 9.048E-02 9.109E-02 9.167E-02 9.226E-02 9.298E-02 9.347E-02 9.402E-02 9.446E-02 9.488E-02 9.524E-02 9.576E-02 9.609E-02 9.655E-02 9.705E-02 9.764E-02 9.799E-02 9.839E-02 9.879E-02 9.906E-02 9.935E-02 9.970E-02 9.995E-02 1.003E-01 1.005E-01 1.008E-01 1.011E-01 1.013E-01 1.016E-01 1.018E-01 1.020E-01 1.023E-01 1.025E-01 1.027E-01 1.029E-01 1.031E-01 1.032E-01 1.034E-01 1.035E-01 1.037E-01 1.038E-01 1.039E-01 1.040E-01 1.041E-01 1.042E-01 1.043E-01 1.045E-01 1.045E-01 1.046E-01 1.047E-01 1.048E-01 1.048E-01 1.049E-01 1.050E-01 1.049E-01 1.050E-01 1.051E-01 1.037E-01 1.010E-01 9.934E-02 9.687E-02 9.551E-02 9.338E-02 9.201E-02 9.028E-02 8.900E-02 8.751E-02 8.651E-02 8.505E-02 8.424E-02 8.297E-02 8.185E-02 8.117E-02 8.020E-02 7.960E-02 7.871E-02 7.792E-02 7.747E-02 7.674E-02 7.622E-02 7.574E-02 7.525E-02 7.471E-02 7.437E-02 7.399E-02 7.360E-02 7.328E-02 7.308E-02 7.269E-02 7.238E-02 7.217E-02 7.193E-02 7.172E-02 7.154E-02 7.133E-02 7.107E-02 7.097E-02 7.080E-02 7.060E-02 7.050E-02 7.027E-02 7.015E-02 6.994E-02 6.977E-02 6.955E-02 6.939E-02 6.917E-02 6.886E-02 6.865E-02 6.816E-02 6.790E-02 6.738E-02 6.688E-02 6.661E-02 6.628E-02 6.590E-02 6.525E-02 6.479E-02 6.429E-02 6.344E-02 6.304E-02 6.216E-02 6.153E-02 6.082E-02 6.007E-02 5.936E-02 5.856E-02 5.780E-02 5.706E-02 5.631E-02 5.548E-02 5.465E-02 5.364E-02 5.294E-02 5.210E-02 5.134E-02 5.052E-02 4.971E-02 4.895E-02 4.817E-02 4.730E-02 4.644E-02 4.545E-02 4.467E-02 4.387E-02 4.308E-02 4.229E-02 4.145E-02 4.036E-02 3.962E-02 3.874E-02 3.800E-02 3.717E-02 3.612E-02 3.533E-02 3.450E-02 3.370E-02 3.267E-02 3.185E-02 3.103E-02 3.020E-02 2.912E-02 2.833E-02 2.749E-02 2.645E-02 2.560E-02 2.478E-02 2.398E-02 2.287E-02 2.207E-02 2.123E-02 2.013E-02 1.931E-02 Z
0.000E+00 2.356E-02 2.356E-02 2.356E-02 2.713E-02 2.713E-02 2.868E-02 2.868E-02 2.982E-02 2.982E-02 3.070E-02 3.155E-02 3.155E-02 3.234E-02 3.307E-02 3.384E-02 3.461E-02 3.461E-02 3.539E-02 3.615E-02 3.691E-02 3.777E-02 3.850E-02 3.938E-02 4.018E-02 4.102E-02 4.190E-02 4.271E-02 4.394E-02 4.532E-02 4.619E-02 4.700E-02 4.795E-02 4.882E-02 5.047E-02 5.139E-02 5.225E-02 5.312E-02 5.484E-02 5.563E-02 5.650E-02 5.810E-02 5.900E-02 5.967E-02 6.133E-02 6.212E-02 6.373E-02 6.442E-02 6.592E-02 6.662E-02 6.802E-02 6.876E-02 7.012E-02 7.079E-02 7.211E-02 7.285E-02 7.414E-02 7.473E-02 7.592E-02 7.706E-02 7.772E-02 7.884E-02 7.997E-02 8.039E-02 8.153E-02 8.251E-02 8.297E-02 8.394E-02 8.482E-02 8.570E-02 8.618E-02 8.707E-02 8.782E-02 8.866E-02 8.936E-02 9.012E-02 9.054E-02 9.128E-02 9.199E-02 9.249E-02 9.311E-02 9.379E-02 9.433E-02 9.501E-02 9.547E-02 9.591E-02 9.635E-02 9.678E-02 9.721E-02 9.769E-02 9.807E-02 9.859E-02 9.911E-02 9.953E-02 9.980E-02 1.003E-01 1.005E-01 1.009E-01 1.012E-01 1.015E-01 1.018E-01 1.021E-01 1.023E-01 1.026E-01 1.029E-01 1.030E-01 1.034E-01 1.035E-01 1.038E-01 1.041E-01 1.043E-01 1.044E-01 1.045E-01 1.048E-01 1.049E-01 1.051E-01 1.052E-01 1.054E-01 1.054E-01 1.056E-01 1.056E-01 1.057E-01 1.059E-01 1.060E-01 1.061E-01 1.062E-01 1.063E-01 1.064E-01 1.064E-01 1.065E-01 1.066E-01 1.065E-01 1.066E-01 1.067E-01 1.052E-01 1.025E-01 1.009E-01 9.849E-02 9.707E-02 9.496E-02 9.357E-02 9.177E-02 9.063E-02 8.902E-02 8.807E-02 8.661E-02 8.576E-02 8.449E-02 8.344E-02 8.278E-02 8.173E-02 8.112E-02 8.028E-02 7.951E-02 7.905E-02 7.827E-02 7.774E-02 7.729E-02 7.674E-02 7.630E-02 7.588E-02 7.553E-02 7.513E-02 7.488E-02 7.453E-02 7.419E-02 7.394E-02 7.366E-02 7.339E-02 7.317E-02 7.292E-02 7.286E-02 7.262E-02 7.243E-02 7.222E-02 7.212E-02 7.185E-02 7.173E-02 7.151E-02 7.137E-02 7.115E-02 7.090E-02 7.069E-02 7.046E-02 7.019E-02 6.979E-02 6.928E-02 6.892E-02 6.843E-02 6.784E-02 6.756E-02 6.718E-02 6.667E-02 6.608E-02 6.562E-02 6.502E-02 6.414E-02 6.380E-02 6.284E-02 6.225E-02 6.151E-02 6.073E-02 6.007E-02 5.924E-02 5.847E-02 5.771E-02 5.686E-02 5.611E-02 5.530E-02 5.435E-02 5.359E-02 5.270E-02 5.194E-02 5.113E-02 5.030E-02 4.951E-02 4.876E-02 4.791E-02 4.702E-02 4.602E-02 4.522E-02 4.449E-02 4.364E-02 4.286E-02 4.205E-02 4.098E-02 4.019E-02 3.939E-02 3.858E-02 3.776E-02 3.666E-02 3.592E-02 3.506E-02 3.427E-02 3.323E-02 3.239E-02 3.161E-02 3.079E-02 2.969E-02 2.889E-02 2.809E-02 2.705E-02 2.614E-02 2.546E-02 2.457E-02 2.345E-02 2.266E-02 2.183E-02 2.074E-02 1.992E-02 Z
0.000E+00 2.413E-02 2.413E-02 2.413E-02 2.769E-02 2.769E-02 2.925E-02 2.925E-02 3.042E-02 3.042E-02 3.129E-02 3.213E-02 3.213E-02 3.296E-02 3.372E-02 3.443E-02 3.524E-02 3.524E-02 3.604E-02 3.676E-02 3.758E-02 3.844E-02 3.918E-02 4.002E-02 4.090E-02 4.170E-02 4.257E-02 4.337E-02 4.466E-02 4.604E-02 4.696E-02 4.780E-02 4.878E-02 4.960E-02 5.134E-02 5.219E-02 5.303E-02 5.396E-02 5.567E-02 5.652E-02 5.727E-02 5.905E-02 5.988E-02 6.067E-02 6.222E-02 6.305E-02 6.463E-02 6.538E-02 6.679E-02 6.758E-02 6.896E-02 6.971E-02 7.116E-02 7.188E-02 7.318E-02 7.379E-02 7.524E-02 7.572E-02 7.693E-02 7.807E-02 7.882E-02 7.979E-02 8.102E-02 8.147E-02 8.263E-02 8.359E-02 8.411E-02 8.498E-02 8.592E-02 8.690E-02 8.733E-02 8.821E-02 8.890E-02 8.971E-02 9.054E-02 9.124E-02 9.163E-02 9.245E-02 9.300E-02 9.370E-02 9.425E-02 9.491E-02 9.556E-02 9.605E-02 9.659E-02 9.712E-02 9.757E-02 9.794E-02 9.836E-02 9.892E-02 9.932E-02 9.965E-02 1.003E-01 1.008E-01 1.011E-01 1.014E-01 1.017E-01 1.021E-01 1.023E-01 1.027E-01 1.030E-01 1.033E-01 1.034E-01 1.038E-01 1.039E-01 1.044E-01 1.045E-01 1.047E-01 1.050E-01 1.053E-01 1.053E-01 1.056E-01 1.058E-01 1.060E-01 1.062E-01 1.063E-01 1.065E-01 1.066E-01 1.067E-01 1.067E-01 1.069E-01 1.071E-01 1.072E-01 1.072E-01 1.074E-01 1.074E-01 1.076E-01 1.077E-01 1.077E-01 1.076E-01 1.078E-01 1.077E-01 1.079E-01 1.079E-01 1.065E-01 1.038E-01 1.021E-01 9.976E-02 9.826E-02 9.620E-02 9.483E-02 9.307E-02 9.186E-02 9.022E-02 8.928E-02 8.794E-02 8.713E-02 8.572E-02 8.458E-02 8.396E-02 8.292E-02 8.236E-02 8.154E-02 8.075E-02 8.019E-02 7.954E-02 7.887E-02 7.853E-02 7.805E-02 7.754E-02 7.721E-02 7.673E-02 7.635E-02 7.606E-02 7.579E-02 7.539E-02 7.516E-02 7.494E-02 7.465E-02 7.441E-02 7.422E-02 7.406E-02 7.375E-02 7.357E-02 7.349E-02 7.332E-02 7.317E-02 7.291E-02 7.273E-02 7.253E-02 7.225E-02 7.213E-02 7.196E-02 7.157E-02 7.117E-02 7.091E-02 7.042E-02 7.014E-02 6.972E-02 6.917E-02 6.884E-02 6.846E-02 6.792E-02 6.719E-02 6.653E-02 6.605E-02 6.507E-02 6.463E-02 6.370E-02 6.302E-02 6.229E-02 6.155E-02 6.075E-02 5.998E-02 5.930E-02 5.842E-02 5.782E-02 5.694E-02 5.600E-02 5.505E-02 5.420E-02 5.351E-02 5.268E-02 5.189E-02 5.110E-02 5.033E-02 4.946E-02 4.867E-02 4.776E-02 4.680E-02 4.602E-02 4.519E-02 4.434E-02 4.359E-02 4.289E-02 4.170E-02 4.097E-02 4.013E-02 3.930E-02 3.846E-02 3.745E-02 3.672E-02 3.585E-02 3.502E-02 3.395E-02 3.317E-02 3.235E-02 3.153E-02 3.049E-02 2.962E-02 2.883E-02 2.779E-02 2.697E-02 2.614E-02 2.529E-02 2.425E-02 2.338E-02 2.264E-02 2.150E-02 2.066E-02 Z
0.000E+00 2.508E-02 2.508E-02 2.508E-02 2.875E-02 2.875E-02 3.031E-02 3.031E-02 3.138E-02 3.138E-02 3.233E-02 3.319E-02 3.319E-02 3.401E-02 3.476E-02 3.555E-02 3.635E-02 3.635E-02 3.709E-02 3.788E-02 3.876E-02 3.961E-02 4.039E-02 4.122E-02 4.209E-02 4.298E-02 4.384E-02 4.470E-02 4.596E-02 4.736E-02 4.827E-02 4.911E-02 5.006E-02 5.084E-02 5.273E-02 5.358E-02 5.445E-02 5.528E-02 5.716E-02 5.793E-02 5.882E-02 6.049E-02 6.138E-02 6.213E-02 6.380E-02 6.461E-02 6.621E-02 6.696E-02 6.851E-02 6.935E-02 7.071E-02 7.150E-02 7.293E-02 7.362E-02 7.487E-02 7.563E-02 7.686E-02 7.757E-02 7.876E-02 8.005E-02 8.050E-02 8.169E-02 8.264E-02 8.341E-02 8.441E-02 8.549E-02 8.597E-02 8.689E-02 8.788E-02 8.882E-02 8.934E-02 9.007E-02 9.093E-02 9.172E-02 9.244E-02 9.313E-02 9.365E-02 9.431E-02 9.502E-02 9.577E-02 9.638E-02 9.702E-02 9.750E-02 9.821E-02 9.855E-02 9.913E-02 9.948E-02 9.986E-02 1.004E-01 1.009E-01 1.014E-01 1.018E-01 1.023E-01 1.027E-01 1.031E-01 1.035E-01 1.038E-01 1.042E-01 1.045E-01 1.048E-01 1.050E-01 1.053E-01 1.056E-01 1.060E-01 1.062E-01 1.065E-01 1.067E-01 1.069E-01 1.072E-01 1.073E-01 1.076E-01 1.077E-01 1.079E-01 1.081E-01 1.083E-01 1.084E-01 1.086E-01 1.087E-01 1.089E-01 1.090E-01 1.091E-01 1.090E-01 1.092E-01 1.094E-01 1.094E-01 1.096E-01 1.096E-01 1.097E-01 1.098E-01 1.098E-01 1.099E-01 1.100E-01 1.101E-01 1.100E-01 1.086E-01 1.061E-01 1.043E-01 1.019E-01 1.005E-01 9.837E-02 9.711E-02 9.525E-02 9.413E-02 9.243E-02 9.152E-02 9.007E-02 8.919E-02 8.795E-02 8.689E-02 8.613E-02 8.519E-02 8.448E-02 8.379E-02 8.286E-02 8.239E-02 8.173E-02 8.106E-02 8.071E-02 8.022E-02 7.968E-02 7.932E-02 7.891E-02 7.840E-02 7.823E-02 7.801E-02 7.745E-02 7.731E-02 7.699E-02 7.675E-02 7.649E-02 7.626E-02 7.603E-02 7.588E-02 7.568E-02 7.549E-02 7.540E-02 7.531E-02 7.507E-02 7.484E-02 7.466E-02 7.446E-02 7.433E-02 7.423E-02 7.387E-02 7.379E-02 7.354E-02 7.309E-02 7.295E-02 7.249E-02 7.197E-02 7.161E-02 7.125E-02 7.089E-02 7.026E-02 6.974E-02 6.926E-02 6.850E-02 6.825E-02 6.744E-02 6.685E-02 6.628E-02 6.555E-02 6.491E-02 6.426E-02 6.350E-02 6.283E-02 6.216E-02 6.138E-02 6.056E-02 5.962E-02 5.888E-02 5.809E-02 5.741E-02 5.661E-02 5.577E-02 5.513E-02 5.427E-02 5.357E-02 5.267E-02 5.163E-02 5.090E-02 5.010E-02 4.934E-02 4.851E-02 4.777E-02 4.673E-02 4.585E-02 4.519E-02 4.434E-02 4.353E-02 4.246E-02 4.175E-02 4.095E-02 4.015E-02 3.906E-02 3.829E-02 3.751E-02 3.662E-02 3.563E-02 3.486E-02 3.402E-02 3.293E-02 3.222E-02 3.135E-02 3.078E-02 2.944E-02 2.885E-02 2.787E-02 2.694E-02 2.598E-02 Z
0.000E+00 2.651E-02 2.651E-02 2.651E-02 3.024E-02 3.024E-02 3.177E-02 3.177E-02 3.293E-02 3.293E-02 3.391E-02 3.480E-02 3.480E-02 3.560E-02 3.641E-02 3.717E-02 3.803E-02 3.803E-02 3.876E-02 3.959E-02 4.044E-02 4.133E-02 4.218E-02 4.306E-02 4.388E-02 4.484E-02 4.568E-02 4.665E-02 4.783E-02 4.942E-02 5.021E-02 5.115E-02 5.215E-02 5.293E-02 5.487E-02 5.572E-02 5.668E-02 5.755E-02 5.935E-02 6.027E-02 6.114E-02 6.282E-02 6.369E-02 6.445E-02 6.612E-02 6.706E-02 6.859E-02 6.942E-02 7.100E-02 7.175E-02 7.332E-02 7.402E-02 7.558E-02 7.623E-02 7.763E-02 7.823E-02 7.955E-02 8.011E-02 8.155E-02 8.272E-02 8.333E-02 8.441E-02 8.570E-02 8.612E-02 8.721E-02 8.839E-02 8.877E-02 8.985E-02 9.070E-02 9.178E-02 9.214E-02 9.304E-02 9.383E-02 9.478E-02 9.547E-02 9.606E-02 9.663E-02 9.736E-02 9.797E-02 9.864E-02 9.944E-02 9.999E-02 1.006E-01 1.012E-01 1.018E-01 1.022E-01 1.026E-01 1.030E-01 1.035E-01 1.040E-01 1.043E-01 1.049E-01 1.055E-01 1.058E-01 1.063E-01 1.066E-01 1.069E-01 1.073E-01 1.077E-01 1.079E-01 1.082E-01 1.086E-01 1.088E-01 1.091E-01 1.094E-01 1.097E-01 1.099E-01 1.100E-01 1.104E-01 1.107E-01 1.108E-01 1.109E-01 1.111E-01 1.113E-01 1.115E-01 1.117E-01 1.118E-01 1.119E-01 1.120E-01 1.121E-01 1.124E-01 1.124E-01 1.126E-01 1.127E-01 1.128E-01 1.128E-01 1.129E-01 1.130E-01 1.131E-01 1.132E-01 1.131E-01 1.132E-01 1.134E-01 1.134E-01 1.119E-01 1.093E-01 1.076E-01 1.053E-01 1.038E-01 1.017E-01 1.003E-01 9.852E-02 9.748E-02 9.577E-02 9.476E-02 9.340E-02 9.237E-02 9.139E-02 9.017E-02 8.945E-02 8.849E-02 8.779E-02 8.703E-02 8.616E-02 8.564E-02 8.505E-02 8.435E-02 8.401E-02 8.339E-02 8.287E-02 8.263E-02 8.221E-02 8.166E-02 8.139E-02 8.101E-02 8.082E-02 8.049E-02 8.014E-02 7.985E-02 7.966E-02 7.943E-02 7.916E-02 7.888E-02 7.870E-02 7.837E-02 7.822E-02 7.799E-02 7.768E-02 7.751E-02 7.694E-02 7.665E-02 7.629E-02 7.590E-02 7.552E-02 7.512E-02 7.480E-02 7.406E-02 7.370E-02 7.314E-02 7.259E-02 7.204E-02 7.152E-02 7.110E-02 7.030E-02 6.960E-02 6.898E-02 6.806E-02 6.769E-02 6.675E-02 6.607E-02 6.534E-02 6.462E-02 6.398E-02 6.312E-02 6.236E-02 6.162E-02 6.082E-02 6.002E-02 5.927E-02 5.829E-02 5.755E-02 5.668E-02 5.594E-02 5.513E-02 5.441E-02 5.361E-02 5.278E-02 5.202E-02 5.122E-02 5.023E-02 4.950E-02 4.862E-02 4.795E-02 4.717E-02 4.638E-02 4.523E-02 4.452E-02 4.371E-02 4.296E-02 4.213E-02 4.114E-02 4.038E-02 3.957E-02 3.875E-02 3.775E-02 3.696E-02 3.617E-02 3.536E-02 3.448E-02 3.351E-02 3.281E-02 3.179E-02 3.094E-02 3.011E-02 2.932E-02 2.835E-02 2.752E-02 2.674E-02 2.569E-02 2.491E-02 Z
0.000E+00 2.799E-02 2.799E-02 2.799E-02 3.184E-02 3.184E-02 3.344E-02 3.344E-02 3.458E-02 3.458E-02 3.560E-02 3.643E-02 3.643E-02 3.729E-02 3.818E-02 3.893E-02 3.981E-02 3.981E-02 4.064E-02 4.147E-02 4.233E-02 4.321E-02 4.412E-02 4.499E-02 4.583E-02 4.673E-02 4.772E-02 4.866E-02 4.988E-02 5.145E-02 5.240E-02 5.330E-02 5.425E-02 5.511E-02 5.708E-02 5.784E-02 5.894E-02 5.986E-02 6.164E-02 6.270E-02 6.344E-02 6.525E-02 6.613E-02 6.710E-02 6.868E-02 6.953E-02 7.131E-02 7.209E-02 7.367E-02 7.435E-02 7.598E-02 7.679E-02 7.825E-02 7.894E-02 8.034E-02 8.102E-02 8.246E-02 8.313E-02 8.426E-02 8.562E-02 8.633E-02 8.753E-02 8.858E-02 8.921E-02 9.020E-02 9.136E-02 9.191E-02 9.291E-02 9.386E-02 9.490E-02 9.519E-02 9.612E-02 9.696E-02 9.779E-02 9.860E-02 9.931E-02 9.978E-02 1.005E-01 1.013E-01 1.019E-01 1.027E-01 1.034E-01 1.039E-01 1.045E-01 1.050E-01 1.055E-01 1.059E-01 1.064E-01 1.067E-01 1.072E-01 1.078E-01 1.083E-01 1.087E-01 1.093E-01 1.094E-01 1.100E-01 1.103E-01 1.107E-01 1.109E-01 1.114E-01 1.117E-01 1.119E-01 1.122E-01 1.125E-01 1.128E-01 1.130E-01 1.133E-01 1.134E-01 1.138E-01 1.141E-01 1.142E-01 1.144E-01 1.146E-01 1.148E-01 1.150E-01 1.151E-01 1.152E-01 1.153E-01 1.155E-01 1.156E-01 1.158E-01 1.159E-01 1.160E-01 1.161E-01 1.161E-01 1.163E-01 1.164E-01 1.165E-01 1.165E-01 1.167E-01 1.167E-01 1.167E-01 1.168E-01 1.168E-01 1.155E-01 1.127E-01 1.112E-01 1.087E-01 1.072E-01 1.052E-01 1.038E-01 1.021E-01 1.008E-01 9.935E-02 9.832E-02 9.686E-02 9.596E-02 9.482E-02 9.366E-02 9.300E-02 9.196E-02 9.129E-02 9.051E-02 8.961E-02 8.920E-02 8.847E-02 8.773E-02 8.741E-02 8.704E-02 8.636E-02 8.601E-02 8.558E-02 8.510E-02 8.489E-02 8.446E-02 8.405E-02 8.379E-02 8.346E-02 8.312E-02 8.279E-02 8.254E-02 8.224E-02 8.182E-02 8.148E-02 8.129E-02 8.102E-02 8.068E-02 8.011E-02 7.965E-02 7.917E-02 7.856E-02 7.817E-02 7.769E-02 7.701E-02 7.644E-02 7.593E-02 7.504E-02 7.461E-02 7.392E-02 7.311E-02 7.266E-02 7.214E-02 7.154E-02 7.082E-02 6.993E-02 6.936E-02 6.843E-02 6.797E-02 6.693E-02 6.632E-02 6.551E-02 6.483E-02 6.407E-02 6.331E-02 6.249E-02 6.192E-02 6.112E-02 6.033E-02 5.946E-02 5.860E-02 5.782E-02 5.706E-02 5.632E-02 5.554E-02 5.484E-02 5.398E-02 5.328E-02 5.244E-02 5.164E-02 5.064E-02 4.992E-02 4.922E-02 4.840E-02 4.759E-02 4.695E-02 4.584E-02 4.506E-02 4.432E-02 4.357E-02 4.280E-02 4.180E-02 4.104E-02 4.025E-02 3.949E-02 3.848E-02 3.771E-02 3.687E-02 3.616E-02 3.507E-02 3.431E-02 3.355E-02 3.254E-02 3.180E-02 3.100E-02 3.022E-02 2.920E-02 2.842E-02 2.760E-02 2.656E-02 2.578E-02 Z
0.000E+00 2.968E-02 2.968E-02 2.968E-02 3.360E-02 3.360E-02 3.526E-02 3.526E-02 3.645E-02 3.645E-02 3.749E-02 3.841E-02 3.841E-02 3.927E-02 4.015E-02 4.090E-02 4.177E-02 4.177E-02 4.267E-02 4.350E-02 4.437E-02 4.535E-02 4.623E-02 4.715E-02 4.804E-02 4.897E-02 4.995E-02 5.087E-02 5.217E-02 5.380E-02 5.469E-02 5.575E-02 5.671E-02 5.764E-02 5.954E-02 6.053E-02 6.150E-02 6.244E-02 6.432E-02 6.531E-02 6.623E-02 6.800E-02 6.897E-02 6.984E-02 7.164E-02 7.245E-02 7.418E-02 7.503E-02 7.660E-02 7.745E-02 7.901E-02 7.983E-02 8.128E-02 8.206E-02 8.350E-02 8.423E-02 8.562E-02 8.631E-02 8.764E-02 8.892E-02 8.957E-02 9.079E-02 9.197E-02 9.252E-02 9.364E-02 9.475E-02 9.532E-02 9.629E-02 9.739E-02 9.829E-02 9.880E-02 9.970E-02 1.005E-01 1.015E-01 1.022E-01 1.028E-01 1.035E-01 1.041E-01 1.049E-01 1.056E-01 1.063E-01 1.069E-01 1.076E-01 1.081E-01 1.087E-01 1.092E-01 1.096E-01 1.100E-01 1.105E-01 1.110E-01 1.115E-01 1.121E-01 1.125E-01 1.131E-01 1.133E-01 1.138E-01 1.141E-01 1.145E-01 1.149E-01 1.152E-01 1.155E-01 1.157E-01 1.162E-01 1.164E-01 1.166E-01 1.168E-01 1.171E-01 1.173E-01 1.176E-01 1.178E-01 1.180E-01 1.183E-01 1.183E-01 1.187E-01 1.188E-01 1.190E-01 1.191E-01 1.193E-01 1.194E-01 1.196E-01 1.197E-01 1.198E-01 1.199E-01 1.199E-01 1.200E-01 1.202E-01 1.203E-01 1.203E-01 1.205E-01 1.205E-01 1.206E-01 1.206E-01 1.207E-01 1.208E-01 1.194E-01 1.167E-01 1.152E-01 1.127E-01 1.112E-01 1.092E-01 1.079E-01 1.061E-01 1.050E-01 1.033E-01 1.023E-01 1.008E-01 1.000E-01 9.878E-02 9.761E-02 9.686E-02 9.595E-02 9.531E-02 9.451E-02 9.370E-02 9.312E-02 9.246E-02 9.176E-02 9.132E-02 9.070E-02 9.020E-02 8.990E-02 8.931E-02 8.890E-02 8.863E-02 8.816E-02 8.760E-02 8.725E-02 8.681E-02 8.646E-02 8.601E-02 8.564E-02 8.520E-02 8.469E-02 8.404E-02 8.344E-02 8.312E-02 8.245E-02 8.183E-02 8.120E-02 8.062E-02 7.999E-02 7.951E-02 7.888E-02 7.819E-02 7.747E-02 7.685E-02 7.605E-02 7.545E-02 7.465E-02 7.387E-02 7.338E-02 7.274E-02 7.214E-02 7.119E-02 7.044E-02 6.980E-02 6.886E-02 6.832E-02 6.736E-02 6.665E-02 6.599E-02 6.521E-02 6.445E-02 6.373E-02 6.295E-02 6.224E-02 6.148E-02 6.066E-02 5.982E-02 5.894E-02 5.816E-02 5.736E-02 5.665E-02 5.587E-02 5.512E-02 5.434E-02 5.360E-02 5.280E-02 5.197E-02 5.098E-02 5.032E-02 4.951E-02 4.878E-02 4.799E-02 4.725E-02 4.620E-02 4.542E-02 4.464E-02 4.392E-02 4.313E-02 4.216E-02 4.134E-02 4.059E-02 3.985E-02 3.876E-02 3.804E-02 3.731E-02 3.646E-02 3.545E-02 3.470E-02 3.397E-02 3.296E-02 3.217E-02 3.135E-02 3.056E-02 2.956E-02 2.881E-02 2.801E-02 2.692E-02 2.616E-02 Z
0.000E+00 3.087E-02 3.087E-02 3.087E-02 3.491E-02 3.491E-02 3.663E-02 3.663E-02 3.775E-02 3.775E-02 3.885E-02 3.971E-02 3.971E-02 4.070E-02 4.151E-02 4.236E-02 4.324E-02 4.324E-02 4.417E-02 4.505E-02 4.592E-02 4.687E-02 4.774E-02 4.861E-02 4.965E-02 5.065E-02 5.152E-02 5.257E-02 5.388E-02 5.549E-02 5.652E-02 5.745E-02 5.840E-02 5.943E-02 6.134E-02 6.228E-02 6.334E-02 6.429E-02 6.628E-02 6.721E-02 6.818E-02 7.004E-02 7.099E-02 7.189E-02 7.372E-02 7.465E-02 7.629E-02 7.711E-02 7.882E-02 7.961E-02 8.119E-02 8.208E-02 8.356E-02 8.435E-02 8.589E-02 8.658E-02 8.803E-02 8.861E-02 8.991E-02 9.132E-02 9.197E-02 9.326E-02 9.448E-02 9.496E-02 9.611E-02 9.720E-02 9.791E-02 9.878E-02 9.988E-02 1.008E-01 1.013E-01 1.021E-01 1.031E-01 1.041E-01 1.049E-01 1.054E-01 1.061E-01 1.068E-01 1.076E-01 1.083E-01 1.090E-01 1.096E-01 1.102E-01 1.108E-01 1.114E-01 1.119E-01 1.124E-01 1.128E-01 1.133E-01 1.137E-01 1.142E-01 1.147E-01 1.153E-01 1.157E-01 1.161E-01 1.166E-01 1.169E-01 1.173E-01 1.176E-01 1.178E-01 1.182E-01 1.185E-01 1.187E-01 1.192E-01 1.194E-01 1.197E-01 1.200E-01 1.201E-01 1.203E-01 1.206E-01 1.208E-01 1.209E-01 1.212E-01 1.214E-01 1.216E-01 1.216E-01 1.218E-01 1.220E-01 1.222E-01 1.224E-01 1.224E-01 1.227E-01 1.226E-01 1.228E-01 1.229E-01 1.230E-01 1.230E-01 1.233E-01 1.232E-01 1.234E-01 1.234E-01 1.234E-01 1.235E-01 1.235E-01 1.222E-01 1.196E-01 1.180E-01 1.156E-01 1.141E-01 1.121E-01 1.107E-01 1.088E-01 1.077E-01 1.061E-01 1.052E-01 1.038E-01 1.030E-01 1.016E-01 1.004E-01 9.992E-02 9.884E-02 9.819E-02 9.727E-02 9.660E-02 9.603E-02 9.534E-02 9.450E-02 9.416E-02 9.357E-02 9.295E-02 9.260E-02 9.198E-02 9.152E-02 9.103E-02 9.071E-02 9.000E-02 8.959E-02 8.906E-02 8.843E-02 8.778E-02 8.714E-02 8.669E-02 8.623E-02 8.570E-02 8.507E-02 8.470E-02 8.418E-02 8.358E-02 8.297E-02 8.234E-02 8.171E-02 8.122E-02 8.057E-02 7.992E-02 7.930E-02 7.848E-02 7.781E-02 7.711E-02 7.638E-02 7.557E-02 7.507E-02 7.444E-02 7.385E-02 7.311E-02 7.219E-02 7.172E-02 7.081E-02 7.026E-02 6.927E-02 6.871E-02 6.801E-02 6.722E-02 6.661E-02 6.576E-02 6.509E-02 6.440E-02 6.359E-02 6.295E-02 6.212E-02 6.118E-02 6.055E-02 5.975E-02 5.906E-02 5.831E-02 5.761E-02 5.696E-02 5.623E-02 5.544E-02 5.462E-02 5.374E-02 5.308E-02 5.233E-02 5.173E-02 5.085E-02 5.022E-02 4.923E-02 4.850E-02 4.773E-02 4.700E-02 4.634E-02 4.538E-02 4.453E-02 4.395E-02 4.331E-02 4.221E-02 4.156E-02 4.084E-02 4.008E-02 3.909E-02 3.837E-02 3.764E-02 3.666E-02 3.595E-02 3.521E-02 3.453E-02 3.354E-02 3.275E-02 3.205E-02 3.107E-02 3.029E-02 Z
0.000E+00 3.260E-02 3.260E-02 3.260E-02 3.668E-02 3.668E-02 3.842E-02 3.842E-02 3.958E-02 3.958E-02 4.074E-02 4.168E-02 4.168E-02 4.257E-02 4.345E-02 4.440E-02 4.523E-02 4.523E-02 4.618E-02 4.711E-02 4.802E-02 4.899E-02 4.989E-02 5.092E-02 5.185E-02 5.285E-02 5.381E-02 5.479E-02 5.618E-02 5.788E-02 5.889E-02 5.989E-02 6.093E-02 6.194E-02 6.390E-02 6.495E-02 6.600E-02 6.697E-02 6.896E-02 6.999E-02 7.096E-02 7.271E-02 7.376E-02 7.474E-02 7.659E-02 7.752E-02 7.923E-02 8.010E-02 8.183E-02 8.268E-02 8.432E-02 8.514E-02 8.675E-02 8.752E-02 8.899E-02 8.981E-02 9.120E-02 9.187E-02 9.328E-02 9.460E-02 9.531E-02 9.656E-02 9.779E-02 9.840E-02 9.967E-02 1.007E-01 1.012E-01 1.023E-01 1.033E-01 1.044E-01 1.049E-01 1.058E-01 1.067E-01 1.075E-01 1.085E-01 1.092E-01 1.097E-01 1.105E-01 1.112E-01 1.118E-01 1.127E-01 1.133E-01 1.140E-01 1.145E-01 1.152E-01 1.157E-01 1.161E-01 1.165E-01 1.171E-01 1.176E-01 1.180E-01 1.186E-01 1.191E-01 1.196E-01 1.200E-01 1.203E-01 1.208E-01 1.210E-01 1.214E-01 1.218E-01 1.221E-01 1.223E-01 1.226E-01 1.230E-01 1.233E-01 1.235E-01 1.238E-01 1.241E-01 1.243E-01 1.245E-01 1.248E-01 1.249E-01 1.251E-01 1.253E-01 1.254E-01 1.256E-01 1.257E-01 1.259E-01 1.260E-01 1.262E-01 1.264E-01 1.264E-01 1.266E-01 1.267E-01 1.268E-01 1.269E-01 1.271E-01 1.270E-01 1.272E-01 1.272E-01 1.273E-01 1.273E-01 1.274E-01 1.275E-01 1.261E-01 1.236E-01 1.219E-01 1.195E-01 1.181E-01 1.159E-01 1.147E-01 1.129E-01 1.118E-01 1.101E-01 1.091E-01 1.078E-01 1.068E-01 1.055E-01 1.044E-01 1.036E-01 1.025E-01 1.018E-01 1.009E-01 9.990E-02 9.927E-02 9.838E-02 9.760E-02 9.707E-02 9.630E-02 9.538E-02 9.493E-02 9.425E-02 9.343E-02 9.307E-02 9.241E-02 9.170E-02 9.126E-02 9.069E-02 9.012E-02 8.943E-02 8.885E-02 8.837E-02 8.774E-02 8.721E-02 8.661E-02 8.624E-02 8.576E-02 8.513E-02 8.451E-02 8.393E-02 8.341E-02 8.289E-02 8.235E-02 8.174E-02 8.116E-02 8.056E-02 7.983E-02 7.932E-02 7.865E-02 7.802E-02 7.758E-02 7.708E-02 7.659E-02 7.584E-02 7.527E-02 7.469E-02 7.385E-02 7.366E-02 7.273E-02 7.223E-02 7.156E-02 7.102E-02 7.040E-02 6.984E-02 6.919E-02 6.855E-02 6.801E-02 6.743E-02 6.675E-02 6.597E-02 6.541E-02 6.477E-02 6.419E-02 6.358E-02 6.295E-02 6.225E-02 6.176E-02 6.108E-02 6.040E-02 5.966E-02 5.904E-02 5.845E-02 5.780E-02 5.721E-02 5.664E-02 5.575E-02 5.513E-02 5.455E-02 5.396E-02 5.332E-02 5.246E-02 5.186E-02 5.129E-02 5.060E-02 4.965E-02 4.914E-02 4.848E-02 4.792E-02 4.703E-02 4.650E-02 4.575E-02 4.480E-02 4.408E-02 4.364E-02 4.329E-02 4.260E-02 4.140E-02 4.063E-02 4.059E-02 3.985E-02 Z
0.000E+00 3.381E-02 3.381E-02 3.381E-02 3.789E-02 3.789E-02 3.973E-02 3.973E-02 4.098E-02 4.098E-02 4.208E-02 4.303E-02 4.303E-02 4.403E-02 4.489E-02 4.579E-02 4.672E-02 4.672E-02 4.765E-02 4.859E-02 4.957E-02 5.052E-02 5.145E-02 5.240E-02 5.346E-02 5.447E-02 5.548E-02 5.651E-02 5.785E-02 5.953E-02 6.059E-02 6.160E-02 6.274E-02 6.371E-02 6.571E-02 6.679E-02 6.779E-02 6.889E-02 7.094E-02 7.189E-02 7.289E-02 7.484E-02 7.584E-02 7.672E-02 7.863E-02 7.954E-02 8.143E-02 8.227E-02 8.395E-02 8.493E-02 8.666E-02 8.739E-02 8.897E-02 8.982E-02 9.140E-02 9.200E-02 9.349E-02 9.438E-02 9.564E-02 9.702E-02 9.775E-02 9.894E-02 1.003E-01 1.009E-01 1.021E-01 1.032E-01 1.038E-01 1.049E-01 1.059E-01 1.069E-01 1.075E-01 1.083E-01 1.093E-01 1.102E-01 1.111E-01 1.118E-01 1.122E-01 1.131E-01 1.138E-01 1.145E-01 1.153E-01 1.159E-01 1.167E-01 1.173E-01 1.179E-01 1.185E-01 1.188E-01 1.191E-01 1.197E-01 1.204E-01 1.208E-01 1.212E-01 1.218E-01 1.224E-01 1.228E-01 1.231E-01 1.236E-01 1.239E-01 1.241E-01 1.246E-01 1.249E-01 1.252E-01 1.254E-01 1.260E-01 1.261E-01 1.264E-01 1.266E-01 1.267E-01 1.272E-01 1.274E-01 1.276E-01 1.277E-01 1.279E-01 1.283E-01 1.283E-01 1.286E-01 1.286E-01 1.288E-01 1.289E-01 1.291E-01 1.293E-01 1.294E-01 1.295E-01 1.295E-01 1.296E-01 1.297E-01 1.298E-01 1.300E-01 1.300E-01 1.301E-01 1.301E-01 1.301E-01 1.302E-01 1.304E-01 1.290E-01 1.264E-01 1.248E-01 1.225E-01 1.209E-01 1.188E-01 1.175E-01 1.156E-01 1.144E-01 1.127E-01 1.117E-01 1.101E-01 1.090E-01 1.077E-01 1.065E-01 1.055E-01 1.044E-01 1.035E-01 1.023E-01 1.014E-01 1.006E-01 9.972E-02 9.879E-02 9.818E-02 9.736E-02 9.641E-02 9.591E-02 9.511E-02 9.439E-02 9.386E-02 9.329E-02 9.258E-02 9.198E-02 9.135E-02 9.064E-02 9.013E-02 8.929E-02 8.895E-02 8.822E-02 8.762E-02 8.688E-02 8.644E-02 8.571E-02 8.500E-02 8.430E-02 8.362E-02 8.291E-02 8.227E-02 8.163E-02 8.084E-02 8.006E-02 7.931E-02 7.844E-02 7.778E-02 7.702E-02 7.614E-02 7.557E-02 7.507E-02 7.435E-02 7.344E-02 7.275E-02 7.212E-02 7.121E-02 7.075E-02 6.976E-02 6.906E-02 6.835E-02 6.766E-02 6.686E-02 6.619E-02 6.547E-02 6.475E-02 6.398E-02 6.329E-02 6.253E-02 6.162E-02 6.093E-02 6.024E-02 5.955E-02 5.872E-02 5.802E-02 5.728E-02 5.665E-02 5.593E-02 5.514E-02 5.435E-02 5.359E-02 5.280E-02 5.210E-02 5.137E-02 5.072E-02 4.970E-02 4.903E-02 4.830E-02 4.764E-02 4.681E-02 4.589E-02 4.523E-02 4.454E-02 4.383E-02 4.281E-02 4.203E-02 4.126E-02 4.075E-02 3.981E-02 3.903E-02 3.814E-02 3.738E-02 3.668E-02 3.586E-02 3.496E-02 3.394E-02 3.351E-02 3.278E-02 3.152E-02 3.121E-02 Z
0.000E+00 3.550E-02 3.550E-02 3.550E-02 3.968E-02 3.968E-02 4.155E-02 4.155E-02 4.279E-02 4.279E-02 4.400E-02 4.504E-02 4.504E-02 4.599E-02 4.695E-02 4.784E-02 4.885E-02 4.885E-02 4.977E-02 5.065E-02 5.166E-02 5.271E-02 5.365E-02 5.464E-02 5.558E-02 5.671E-02 5.774E-02 5.875E-02 6.022E-02 6.194E-02 6.303E-02 6.411E-02 6.520E-02 6.621E-02 6.824E-02 6.934E-02 7.040E-02 7.158E-02 7.368E-02 7.461E-02 7.567E-02 7.771E-02 7.864E-02 7.963E-02 8.157E-02 8.262E-02 8.439E-02 8.535E-02 8.719E-02 8.800E-02 8.978E-02 9.052E-02 9.211E-02 9.292E-02 9.458E-02 9.531E-02 9.689E-02 9.759E-02 9.901E-02 1.004E-01 1.012E-01 1.025E-01 1.037E-01 1.043E-01 1.056E-01 1.068E-01 1.074E-01 1.085E-01 1.095E-01 1.106E-01 1.111E-01 1.120E-01 1.128E-01 1.139E-01 1.147E-01 1.155E-01 1.160E-01 1.168E-01 1.176E-01 1.183E-01 1.190E-01 1.196E-01 1.204E-01 1.210E-01 1.217E-01 1.222E-01 1.226E-01 1.231E-01 1.236E-01 1.241E-01 1.247E-01 1.252E-01 1.257E-01 1.263E-01 1.268E-01 1.270E-01 1.274E-01 1.276E-01 1.282E-01 1.284E-01 1.287E-01 1.290E-01 1.293E-01 1.298E-01 1.301E-01 1.304E-01 1.304E-01 1.306E-01 1.311E-01 1.313E-01 1.315E-01 1.316E-01 1.317E-01 1.320E-01 1.323E-01 1.323E-01 1.325E-01 1.328E-01 1.327E-01 1.329E-01 1.332E-01 1.332E-01 1.334E-01 1.335E-01 1.337E-01 1.336E-01 1.339E-01 1.338E-01 1.339E-01 1.339E-01 1.339E-01 1.339E-01 1.339E-01 1.339E-01 1.322E-01 1.296E-01 1.278E-01 1.253E-01 1.237E-01 1.216E-01 1.200E-01 1.179E-01 1.166E-01 1.148E-01 1.136E-01 1.120E-01 1.108E-01 1.092E-01 1.080E-01 1.070E-01 1.058E-01 1.048E-01 1.037E-01 1.026E-01 1.017E-01 1.008E-01 9.968E-02 9.910E-02 9.827E-02 9.717E-02 9.674E-02 9.593E-02 9.510E-02 9.455E-02 9.389E-02 9.329E-02 9.253E-02 9.173E-02 9.099E-02 9.022E-02 8.926E-02 8.872E-02 8.800E-02 8.720E-02 8.648E-02 8.600E-02 8.529E-02 8.447E-02 8.378E-02 8.292E-02 8.213E-02 8.155E-02 8.102E-02 8.005E-02 7.935E-02 7.850E-02 7.762E-02 7.705E-02 7.619E-02 7.540E-02 7.469E-02 7.406E-02 7.356E-02 7.275E-02 7.192E-02 7.120E-02 7.019E-02 6.985E-02 6.876E-02 6.820E-02 6.750E-02 6.675E-02 6.596E-02 6.528E-02 6.463E-02 6.398E-02 6.311E-02 6.242E-02 6.165E-02 6.070E-02 6.005E-02 5.931E-02 5.856E-02 5.790E-02 5.717E-02 5.639E-02 5.574E-02 5.506E-02 5.425E-02 5.339E-02 5.273E-02 5.200E-02 5.126E-02 5.059E-02 4.975E-02 4.886E-02 4.814E-02 4.749E-02 4.668E-02 4.612E-02 4.524E-02 4.447E-02 4.360E-02 4.283E-02 4.178E-02 4.108E-02 4.065E-02 3.994E-02 3.881E-02 3.795E-02 3.748E-02 3.612E-02 3.585E-02 3.480E-02 3.413E-02 3.348E-02 3.215E-02 3.167E-02 3.102E-02 3.014E-02 Z
0.000E+00 3.761E-02 3.761E-02 3.761E-02 4.199E-02 4.199E-02 4.394E-02 4.394E-02 4.528E-02 4.528E-02 4.641E-02 4.744E-02 4.744E-02 4.848E-02 4.941E-02 5.032E-02 5.137E-02 5.137E-02 5.229E-02 5.325E-02 5.432E-02 5.528E-02 5.643E-02 5.745E-02 5.853E-02 5.954E-02 6.061E-02 6.176E-02 6.319E-02 6.503E-02 6.620E-02 6.715E-02 6.831E-02 6.938E-02 7.160E-02 7.283E-02 7.381E-02 7.496E-02 7.699E-02 7.816E-02 7.919E-02 8.121E-02 8.223E-02 8.328E-02 8.534E-02 8.632E-02 8.825E-02 8.908E-02 9.101E-02 9.190E-02 9.375E-02 9.451E-02 9.620E-02 9.714E-02 9.869E-02 9.949E-02 1.009E-01 1.018E-01 1.031E-01 1.048E-01 1.053E-01 1.067E-01 1.080E-01 1.087E-01 1.100E-01 1.111E-01 1.117E-01 1.128E-01 1.140E-01 1.150E-01 1.156E-01 1.166E-01 1.175E-01 1.185E-01 1.193E-01 1.202E-01 1.206E-01 1.213E-01 1.224E-01 1.232E-01 1.237E-01 1.245E-01 1.251E-01 1.258E-01 1.264E-01 1.270E-01 1.273E-01 1.278E-01 1.284E-01 1.289E-01 1.295E-01 1.301E-01 1.306E-01 1.312E-01 1.315E-01 1.319E-01 1.322E-01 1.327E-01 1.330E-01 1.333E-01 1.337E-01 1.340E-01 1.344E-01 1.348E-01 1.350E-01 1.352E-01 1.356E-01 1.359E-01 1.360E-01 1.363E-01 1.365E-01 1.367E-01 1.368E-01 1.372E-01 1.370E-01 1.372E-01 1.374E-01 1.374E-01 1.373E-01 1.375E-01 1.375E-01 1.375E-01 1.374E-01 1.374E-01 1.374E-01 1.372E-01 1.372E-01 1.371E-01 1.369E-01 1.368E-01 1.367E-01 1.365E-01 1.364E-01 1.361E-01 1.345E-01 1.319E-01 1.299E-01 1.272E-01 1.255E-01 1.231E-01 1.217E-01 1.195E-01 1.181E-01 1.161E-01 1.148E-01 1.132E-01 1.121E-01 1.104E-01 1.090E-01 1.079E-01 1.066E-01 1.058E-01 1.046E-01 1.034E-01 1.026E-01 1.015E-01 1.005E-01 9.989E-02 9.880E-02 9.804E-02 9.748E-02 9.666E-02 9.575E-02 9.520E-02 9.461E-02 9.377E-02 9.310E-02 9.247E-02 9.179E-02 9.126E-02 9.043E-02 8.988E-02 8.938E-02 8.867E-02 8.794E-02 8.760E-02 8.701E-02 8.635E-02 8.564E-02 8.509E-02 8.429E-02 8.373E-02 8.302E-02 8.226E-02 8.138E-02 8.062E-02 7.977E-02 7.905E-02 7.820E-02 7.746E-02 7.683E-02 7.626E-02 7.556E-02 7.462E-02 7.380E-02 7.323E-02 7.217E-02 7.166E-02 7.076E-02 7.015E-02 6.933E-02 6.860E-02 6.790E-02 6.731E-02 6.645E-02 6.574E-02 6.502E-02 6.427E-02 6.346E-02 6.248E-02 6.183E-02 6.114E-02 6.037E-02 5.964E-02 5.890E-02 5.821E-02 5.747E-02 5.679E-02 5.598E-02 5.512E-02 5.433E-02 5.367E-02 5.282E-02 5.211E-02 5.151E-02 5.046E-02 4.990E-02 4.906E-02 4.835E-02 4.776E-02 4.653E-02 4.608E-02 4.525E-02 4.440E-02 4.376E-02 4.261E-02 4.202E-02 4.155E-02 4.053E-02 3.943E-02 3.879E-02 3.813E-02 3.743E-02 3.678E-02 3.565E-02 3.438E-02 3.381E-02 3.316E-02 3.251E-02 3.191E-02 Z
e+
0.000E+00 5.089E-03 1.986E-02 3.657E-02 5.639E-02 7.952E-02 1.033E-01 1.310E-01 1.578E-01 1.856E-01 2.138E-01 2.383E-01 2.674E-01 2.946E-01 3.196E-01 3.479E-01 3.708E-01 3.951E-01 4.138E-01 4.374E-01 4.511E-01 4.717E-01 4.858E-01 4.972E-01 5.057E-01 5.167E-01 5.245E-01 5.293E-01 5.375E-01 5.354E-01 5.373E-01 5.386E-01 5.357E-01 5.309E-01 5.275E-01 5.224E-01 5.152E-01 5.081E-01 4.989E-01 4.896E-01 4.797E-01 4.726E-01 4.589E-01 4.460E-01 4.363E-01 4.237E-01 4.118E-01 3.999E-01 3.877E-01 3.748E-01 3.609E-01 3.507E-01 3.382E-01 3.259E-01 3.130E-01 3.026E-01 2.877E-01 2.778E-01 2.661E-01 2.541E-01 2.445E-01 2.344E-01 2.232E-01 2.152E-01 2.031E-01 1.941E-01 1.861E-01 1.784E-01 1.675E-01 1.603E-01 1.536E-01 1.461E-01 1.388E-01 1.319E-01 1.263E-01 1.195E-01 1.133E-01 1.071E-01 1.023E-01 9.687E-02 9.145E-02 8.730E-02 8.214E-02 7.694E-02 7.456E-02 6.984E-02 6.536E-02 6.228E-02 5.854E-02 5.597E-02 5.234E-02 4.850E-02 4.696E-02 4.402E-02 4.134E-02 3.897E-02 3.630E-02 3.470E-02 3.298E-02 3.130E-02 2.909E-02 2.741E-02 2.538E-02 2.386E-02 2.286E-02 2.115E-02 2.024E-02 1.875E-02 1.765E-02 1.637E-02 1.510E-02 1.445E-02 1.359E-02 1.281E-02 1.195E-02 1.103E-02 1.044E-02 9.577E-03 9.352E-03 8.473E-03 8.033E-03 7.456E-03 6.845E-03 6.634E-03 6.068E-03 5.722E-03 5.203E-03 5.033E-03 4.752E-03 4.255E-03 4.172E-03 3.622E-03 3.425E-03 3.379E-03 2.897E-03 2.823E-03 2.617E-03 2.470E-03 2.257E-03 2.186E-03 1.835E-03 1.820E-03 1.751E-03 1.423E-03 1.403E-03 1.339E-03 1.119E-03 1.163E-03 9.596E-04 7.612E-04 6.553E-04 5.852E-04 4.920E-04 4.078E-04 3.333E-04 2.683E-04 2.134E-04 1.678E-04 1.309E-04 1.015E-04 7.828E-05 6.021E-05 4.674E-05 3.659E-05 2.888E-05 2.296E-05 1.840E-05 1.504E-05 1.189E-05 9.989E-06 8.252E-06 6.460E-06 5.483E-06 4.126E-06 3.257E-06 2.660E-06 1.900E-06 1.466E-06 1.032E-06 5.973E-07 4.343E-07 1.630E-07 Z
0.000E+00 5.981E-03 2.005E-02 3.689E-02 5.677E-02 7.886E-02 1.032E-01 1.305E-01 1.560E-01 1.852E-01 2.138E-01 2.356E-01 2.658E-01 2.930E-01 3.191E-01 3.426E-01 3.686E-01 3.938E-01 4.093E-01 4.330E-01 4.459E-01 4.686E-01 4.795E-01 4.923E-01 5.032E-01 5.171E-01 5.225E-01 5.275E-01 5.331E-01 5.356E-01 5.363E-01 5.354E-01 5.360E-01 5.292E-01 5.257E-01 5.199E-01 5.136E-01 5.088E-01 4.978E-01 4.888E-01 4.784E-01 4.699E-01 4.597E-01 4.469E-01 4.360E-01 4.224E-01 4.138E-01 3.981E-01 3.874E-01 3.735E-01 3.609E-01 3.512E-01 3.359E-01 3.245E-01 3.124E-01 3.022E-01 2.882E-01 2.784E-01 2.658E-01 2.558E-01 2.460E-01 2.342E-01 2.244E-01 2.140E-01 2.033E-01 1.957E-01 1.872E-01 1.783E-01 1.690E-01 1.599E-01 1.546E-01 1.456E-01 1.393E-01 1.322E-01 1.262E-01 1.199E-01 1.136E-01 1.080E-01 1.029E-01 9.679E-02 9.071E-02 8.759E-02 8.255E-02 7.771E-02 7.383E-02 7.033E-02 6.655E-02 6.235E-02 5.941E-02 5.501E-02 5.300E-02 5.010E-02 4.661E-02 4.493E-02 4.169E-02 3.953E-02 3.748E-02 3.452E-02 3.251E-02 3.145E-02 2.934E-02 2.728E-02 2.576E-02 2.419E-02 2.276E-02 2.129E-02 2.036E-02 1.870E-02 1.788E-02 1.660E-02 1.542E-02 1.451E-02 1.381E-02 1.295E-02 1.190E-02 1.119E-02 1.059E-02 1.007E-02 9.288E-03 8.877E-03 7.820E-03 7.547E-03 7.220E-03 6.613E-03 6.266E-03 5.562E-03 5.296E-03 4.976E-03 4.742E-03 4.367E-03 4.079E-03 3.882E-03 3.720E-03 3.308E-03 2.974E-03 2.910E-03 2.658E-03 2.428E-03 2.425E-03 2.319E-03 2.074E-03 1.667E-03 1.622E-03 1.735E-03 1.435E-03 1.425E-03 1.286E-03 1.183E-03 1.062E-03 9.330E-04 8.937E-04 8.406E-04 7.758E-04 7.160E-04 6.614E-04 6.105E-04 5.634E-04 5.191E-04 4.777E-04 4.385E-04 4.019E-04 3.670E-04 3.341E-04 3.035E-04 2.749E-04 2.479E-04 2.230E-04 1.997E-04 1.783E-04 1.585E-04 1.398E-04 1.229E-04 1.072E-04 9.289E-05 7.991E-05 6.791E-05 5.754E-05 4.788E-05 3.974E-05 3.208E-05 2.579E-05 2.036E-05 1.580E-05 1.216E-05 8.903E-06 6.515E-06 4.777E-06 2.986E-06 1.954E-06 1.357E-06 5.973E-07 4.885E-07 Z
0.000E+00 7.248E-03 1.927E-02 3.647E-02 5.832E-02 7.851E-02 1.036E-01 1.275E-01 1.553E-01 1.808E-01 2.096E-01 2.374E-01 2.645E-01 2.921E-01 3.174E-01 3.417E-01 3.667E-01 3.901E-01 4.097E-01 4.304E-01 4.467E-01 4.661E-01 4.768E-01 4.877E-01 5.054E-01 5.125E-01 5.188E-01 5.265E-01 5.324E-01 5.342E-01 5.367E-01 5.349E-01 5.328E-01 5.308E-01 5.253E-01 5.191E-01 5.136E-01 5.062E-01 4.981E-01 4.890E-01 4.829E-01 4.713E-01 4.587E-01 4.482E-01 4.351E-01 4.241E-01 4.114E-01 3.999E-01 3.868E-01 3.742E-01 3.618E-01 3.492E-01 3.362E-01 3.252E-01 3.138E-01 3.014E-01 2.897E-01 2.769E-01 2.671E-01 2.566E-01 2.462E-01 2.346E-01 2.247E-01 2.143E-01 2.062E-01 1.961E-01 1.876E-01 1.792E-01 1.706E-01 1.623E-01 1.539E-01 1.467E-01 1.393E-01 1.317E-01 1.256E-01 1.201E-01 1.138E-01 1.089E-01 1.030E-01 9.723E-02 9.219E-02 8.749E-02 8.303E-02 7.870E-02 7.427E-02 7.102E-02 6.687E-02 6.260E-02 5.991E-02 5.604E-02 5.271E-02 5.014E-02 4.696E-02 4.378E-02 4.152E-02 3.957E-02 3.751E-02 3.481E-02 3.309E-02 3.144E-02 2.924E-02 2.728E-02 2.603E-02 2.445E-02 2.353E-02 2.139E-02 2.016E-02 1.911E-02 1.753E-02 1.655E-02 1.537E-02 1.437E-02 1.409E-02 1.296E-02 1.187E-02 1.134E-02 1.054E-02 9.872E-03 9.322E-03 8.534E-03 8.145E-03 7.820E-03 7.235E-03 6.572E-03 6.234E-03 5.929E-03 5.536E-03 5.079E-03 4.699E-03 4.548E-03 4.165E-03 4.017E-03 3.487E-03 3.336E-03 3.026E-03 2.890E-03 2.764E-03 2.581E-03 2.298E-03 2.162E-03 1.983E-03 1.844E-03 1.782E-03 1.585E-03 1.574E-03 1.359E-03 1.285E-03 1.256E-03 1.043E-03 1.006E-03 9.803E-04 8.909E-04 8.277E-04 7.686E-04 7.131E-04 6.602E-04 6.106E-04 5.630E-04 5.182E-04 4.762E-04 4.367E-04 3.999E-04 3.662E-04 3.356E-04 3.076E-04 2.822E-04 2.592E-04 2.378E-04 2.177E-04 1.991E-04 1.811E-04 1.639E-04 1.474E-04 1.318E-04 1.173E-04 1.035E-04 9.115E-05 7.959E-05 6.971E-05 6.031E-05 5.228E-05 4.517E-05 3.844E-05 3.257E-05 2.731E-05 2.280E-05 1.867E-05 1.520E-05 1.194E-05 9.609E-06 7.329E-06 6.026E-06 4.723E-06 3.637E-06 3.257E-06 2.660E-06 2.171E-06 1.900E-06 1.737E-06 1.466E-06 1.303E-06 1.032E-06 8.686E-07 9.228E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.885E-07 Z
0.000E+00 7.008E-03 1.923E-02 3.713E-02 5.601E-02 7.751E-02 1.012E-01 1.265E-01 1.542E-01 1.788E-01 2.092E-01 2.338E-01 2.628E-01 2.870E-01 3.136E-01 3.393E-01 3.643E-01 3.879E-01 4.109E-01 4.268E-01 4.443E-01 4.623E-01 4.762E-01 4.909E-01 5.020E-01 5.118E-01 5.182E-01 5.263E-01 5.322E-01 5.318E-01 5.357E-01 5.319E-01 5.307E-01 5.307E-01 5.244E-01 5.218E-01 5.125E-01 5.067E-01 4.982E-01 4.878E-01 4.813E-01 4.678E-01 4.606E-01 4.480E-01 4.370E-01 4.252E-01 4.111E-01 4.016E-01 3.868E-01 3.732E-01 3.620E-01 3.515E-01 3.369E-01 3.246E-01 3.124E-01 3.022E-01 2.897E-01 2.773E-01 2.678E-01 2.552E-01 2.451E-01 2.333E-01 2.249E-01 2.160E-01 2.057E-01 1.958E-01 1.883E-01 1.778E-01 1.710E-01 1.631E-01 1.548E-01 1.481E-01 1.397E-01 1.329E-01 1.273E-01 1.205E-01 1.137E-01 1.087E-01 1.029E-01 9.741E-02 9.301E-02 8.810E-02 8.340E-02 7.864E-02 7.452E-02 7.078E-02 6.719E-02 6.316E-02 5.928E-02 5.625E-02 5.348E-02 5.023E-02 4.804E-02 4.468E-02 4.255E-02 4.002E-02 3.764E-02 3.535E-02 3.330E-02 3.116E-02 2.979E-02 2.774E-02 2.621E-02 2.472E-02 2.302E-02 2.197E-02 2.054E-02 1.927E-02 1.835E-02 1.660E-02 1.540E-02 1.460E-02 1.381E-02 1.324E-02 1.209E-02 1.157E-02 1.050E-02 9.917E-03 9.181E-03 8.769E-03 8.091E-03 7.759E-03 7.034E-03 6.825E-03 6.304E-03 6.008E-03 5.633E-03 5.072E-03 4.684E-03 4.603E-03 4.081E-03 4.061E-03 3.588E-03 3.362E-03 3.150E-03 2.866E-03 2.826E-03 2.629E-03 2.298E-03 2.196E-03 2.166E-03 1.850E-03 1.684E-03 1.718E-03 1.564E-03 1.494E-03 1.238E-03 1.260E-03 1.146E-03 1.037E-03 9.388E-04 8.951E-04 8.280E-04 7.664E-04 7.099E-04 6.585E-04 6.110E-04 5.669E-04 5.261E-04 4.878E-04 4.520E-04 4.181E-04 3.865E-04 3.563E-04 3.278E-04 3.013E-04 2.762E-04 2.528E-04 2.306E-04 2.099E-04 1.909E-04 1.731E-04 1.563E-04 1.414E-04 1.270E-04 1.142E-04 1.023E-04 9.115E-05 8.111E-05 7.177E-05 6.335E-05 5.537E-05 4.777E-05 4.110E-05 3.453E-05 2.839E-05 2.296E-05 1.819E-05 1.395E-05 9.935E-06 7.166E-06 4.832E-06 2.877E-06 1.520E-06 5.973E-07 1.630E-07 Z
0.000E+00 7.072E-03 1.946E-02 3.559E-02 5.637E-02 7.690E-02 1.004E-01 1.261E-01 1.532E-01 1.779E-01 2.078E-01 2.331E-01 2.591E-01 2.895E-01 3.126E-01 3.384E-01 3.610E-01 3.862E-01 4.039E-01 4.247E-01 4.432E-01 4.611E-01 4.763E-01 4.891E-01 5.019E-01 5.092E-01 5.180E-01 5.247E-01 5.314E-01 5.322E-01 5.355E-01 5.327E-01 5.294E-01 5.274E-01 5.263E-01 5.196E-01 5.113E-01 5.067E-01 4.976E-01 4.846E-01 4.822E-01 4.686E-01 4.580E-01 4.485E-01 4.360E-01 4.260E-01 4.095E-01 3.990E-01 3.895E-01 3.726E-01 3.628E-01 3.527E-01 3.391E-01 3.252E-01 3.131E-01 3.024E-01 2.897E-01 2.785E-01 2.684E-01 2.564E-01 2.476E-01 2.349E-01 2.242E-01 2.159E-01 2.061E-01 1.972E-01 1.881E-01 1.800E-01 1.720E-01 1.628E-01 1.552E-01 1.485E-01 1.406E-01 1.331E-01 1.275E-01 1.209E-01 1.146E-01 1.087E-01 1.035E-01 9.810E-02 9.376E-02 8.778E-02 8.418E-02 7.950E-02 7.439E-02 7.095E-02 6.731E-02 6.297E-02 5.946E-02 5.637E-02 5.267E-02 5.054E-02 4.773E-02 4.504E-02 4.274E-02 3.968E-02 3.780E-02 3.520E-02 3.386E-02 3.154E-02 3.001E-02 2.774E-02 2.597E-02 2.499E-02 2.334E-02 2.172E-02 2.066E-02 1.930E-02 1.825E-02 1.670E-02 1.578E-02 1.467E-02 1.410E-02 1.308E-02 1.252E-02 1.174E-02 1.071E-02 1.020E-02 9.610E-03 8.936E-03 8.092E-03 7.585E-03 7.335E-03 6.714E-03 6.299E-03 5.804E-03 5.645E-03 5.039E-03 4.725E-03 4.595E-03 4.250E-03 4.122E-03 3.521E-03 3.394E-03 3.148E-03 3.057E-03 2.793E-03 2.705E-03 2.320E-03 2.221E-03 2.126E-03 1.779E-03 1.720E-03 1.571E-03 1.523E-03 1.432E-03 1.372E-03 1.301E-03 1.167E-03 1.094E-03 9.517E-04 9.313E-04 8.640E-04 7.999E-04 7.391E-04 6.820E-04 6.283E-04 5.785E-04 5.329E-04 4.911E-04 4.529E-04 4.181E-04 3.866E-04 3.575E-04 3.308E-04 3.061E-04 2.827E-04 2.610E-04 2.403E-04 2.210E-04 2.028E-04 1.857E-04 1.694E-04 1.539E-04 1.398E-04 1.262E-04 1.133E-04 1.016E-04 9.033E-05 7.991E-05 6.971E-05 6.037E-05 5.163E-05 4.359E-05 3.616E-05 2.942E-05 2.362E-05 1.819E-05 1.363E-05 9.989E-06 6.678E-06 4.506E-06 2.552E-06 1.520E-06 5.973E-07 1.630E-07 Z
0.000E+00 6.336E-03 1.943E-02 3.609E-02 5.531E-02 7.701E-02 9.939E-02 1.257E-01 1.536E-01 1.748E-01 2.042E-01 2.327E-01 2.594E-01 2.857E-01 3.125E-01 3.361E-01 3.608E-01 3.818E-01 4.032E-01 4.237E-01 4.418E-01 4.619E-01 4.774E-01 4.895E-01 5.003E-01 5.070E-01 5.174E-01 5.237E-01 5.298E-01 5.306E-01 5.357E-01 5.319E-01 5.287E-01 5.267E-01 5.228E-01 5.181E-01 5.123E-01 5.089E-01 4.975E-01 4.875E-01 4.799E-01 4.676E-01 4.596E-01 4.469E-01 4.380E-01 4.251E-01 4.112E-01 4.001E-01 3.878E-01 3.743E-01 3.618E-01 3.523E-01 3.372E-01 3.249E-01 3.135E-01 3.023E-01 2.901E-01 2.795E-01 2.681E-01 2.573E-01 2.474E-01 2.355E-01 2.252E-01 2.169E-01 2.065E-01 1.967E-01 1.891E-01 1.796E-01 1.721E-01 1.628E-01 1.554E-01 1.481E-01 1.416E-01 1.331E-01 1.273E-01 1.220E-01 1.147E-01 1.089E-01 1.042E-01 9.822E-02 9.393E-02 8.799E-02 8.447E-02 7.978E-02 7.497E-02 7.173E-02 6.699E-02 6.343E-02 5.955E-02 5.749E-02 5.345E-02 5.017E-02 4.834E-02 4.463E-02 4.292E-02 4.014E-02 3.764E-02 3.536E-02 3.394E-02 3.159E-02 3.011E-02 2.798E-02 2.606E-02 2.487E-02 2.374E-02 2.195E-02 2.107E-02 1.942E-02 1.803E-02 1.650E-02 1.601E-02 1.467E-02 1.399E-02 1.288E-02 1.266E-02 1.182E-02 1.085E-02 1.003E-02 9.463E-03 9.098E-03 8.194E-03 7.747E-03 7.218E-03 6.741E-03 6.450E-03 5.871E-03 5.718E-03 5.275E-03 4.828E-03 4.577E-03 4.150E-03 4.056E-03 3.733E-03 3.455E-03 3.209E-03 2.997E-03 2.787E-03 2.776E-03 2.419E-03 2.234E-03 2.157E-03 1.895E-03 1.680E-03 1.571E-03 1.577E-03 1.442E-03 1.370E-03 1.373E-03 1.125E-03 1.135E-03 9.629E-04 9.361E-04 8.667E-04 8.014E-04 7.397E-04 6.822E-04 6.283E-04 5.785E-04 5.332E-04 4.918E-04 4.537E-04 4.195E-04 3.878E-04 3.587E-04 3.317E-04 3.066E-04 2.828E-04 2.605E-04 2.392E-04 2.193E-04 2.004E-04 1.827E-04 1.659E-04 1.504E-04 1.363E-04 1.230E-04 1.111E-04 1.000E-04 8.985E-05 8.035E-05 7.166E-05 6.324E-05 5.488E-05 4.750E-05 4.006E-05 3.339E-05 2.714E-05 2.096E-05 1.602E-05 1.145E-05 7.763E-06 4.940E-06 3.040E-06 1.520E-06 5.973E-07 1.630E-07 0.000E+00 0.000E+00 0.000E+00 0.000E+00 0.000E+00 0.000E+00 4.343E-07 1.630E-07 Z
0.000E+00 7.340E-03 2.043E-02 3.653E-02 5.536E-02 7.682E-02 9.966E-02 1.253E-01 1.524E-01 1.760E-01 2.043E-01 2.322E-01 2.591E-01 2.855E-01 3.120E-01 3.363E-01 3.606E-01 3.823E-01 4.036E-01 4.239E-01 4.422E-01 4.609E-01 4.762E-01 4.888E-01 4.997E-01 5.077E-01 5.170E-01 5.234E-01 5.290E-01 5.309E-01 5.343E-01 5.320E-01 5.293E-01 5.267E-01 5.227E-01 5.179E-01 5.122E-01 5.073E-01 4.976E-01 4.882E-01 4.798E-01 4.684E-01 4.593E-01 4.473E-01 4.373E-01 4.248E-01 4.116E-01 4.000E-01 3.876E-01 3.746E-01 3.622E-01 3.514E-01 3.375E-01 3.253E-01 3.136E-01 3.022E-01 2.903E-01 2.794E-01 2.682E-01 2.574E-01 2.471E-01 2.358E-01 2.255E-01 2.165E-01 2.065E-01 1.971E-01 1.890E-01 1.799E-01 1.720E-01 1.633E-01 1.557E-01 1.483E-01 1.414E-01 1.337E-01 1.275E-01 1.217E-01 1.149E-01 1.091E-01 1.040E-01 9.835E-02 9.374E-02 8.831E-02 8.430E-02 7.972E-02 7.514E-02 7.152E-02 6.715E-02 6.350E-02 5.976E-02 5.712E-02 5.348E-02 5.034E-02 4.807E-02 4.483E-02 4.274E-02 4.011E-02 3.770E-02 3.547E-02 3.379E-02 3.165E-02 3.003E-02 2.808E-02 2.629E-02 2.492E-02 2.362E-02 2.200E-02 2.091E-02 1.942E-02 1.810E-02 1.673E-02 1.597E-02 1.477E-02 1.399E-02 1.300E-02 1.254E-02 1.175E-02 1.090E-02 1.013E-02 9.522E-03 9.037E-03 8.271E-03 7.777E-03 7.257E-03 6.784E-03 6.430E-03 5.926E-03 5.663E-03 5.245E-03 4.834E-03 4.546E-03 4.178E-03 4.009E-03 3.724E-03 3.468E-03 3.231E-03 3.015E-03 2.805E-03 2.711E-03 2.430E-03 2.246E-03 2.124E-03 1.904E-03 1.717E-03 1.601E-03 1.558E-03 1.444E-03 1.366E-03 1.330E-03 1.154E-03 1.121E-03 9.899E-04 9.367E-04 8.673E-04 8.017E-04 7.396E-04 6.814E-04 6.270E-04 5.768E-04 5.310E-04 4.890E-04 4.508E-04 4.162E-04 3.846E-04 3.556E-04 3.288E-04 3.036E-04 2.803E-04 2.580E-04 2.369E-04 2.172E-04 1.984E-04 1.808E-04 1.643E-04 1.490E-04 1.353E-04 1.223E-04 1.106E-04 9.985E-05 8.994E-05 8.073E-05 7.214E-05 6.388E-05 5.581E-05 4.828E-05 4.101E-05 3.411E-05 2.773E-05 2.156E-05 1.643E-05 1.179E-05 7.957E-06 5.159E-06 3.040E-06 1.520E-06 6.215E-07 9.018E-08 0.000E+00 0.000E+00 0.000E+00 0.000E+00 1.941E-07 1.641E-07 4.343E-07 2.843E-07 1.941E-07 2.183E-07 Z
0.000E+00 8.582E-03 2.167E-02 3.708E-02 5.543E-02 7.659E-02 1.000E-01 1.250E-01 1.509E-01 1.775E-01 2.045E-01 2.316E-01 2.587E-01 2.854E-01 3.114E-01 3.365E-01 3.604E-01 3.830E-01 4.042E-01 4.242E-01 4.427E-01 4.596E-01 4.747E-01 4.878E-01 4.990E-01 5.085E-01 5.165E-01 5.231E-01 5.281E-01 5.313E-01 5.326E-01 5.321E-01 5.300E-01 5.268E-01 5.227E-01 5.178E-01 5.120E-01 5.054E-01 4.976E-01 4.890E-01 4.796E-01 4.695E-01 4.589E-01 4.479E-01 4.364E-01 4.244E-01 4.122E-01 3.998E-01 3.874E-01 3.750E-01 3.626E-01 3.502E-01 3.379E-01 3.257E-01 3.137E-01 3.020E-01 2.906E-01 2.794E-01 2.684E-01 2.574E-01 2.466E-01 2.361E-01 2.258E-01 2.160E-01 2.066E-01 1.976E-01 1.888E-01 1.803E-01 1.720E-01 1.639E-01 1.560E-01 1.485E-01 1.413E-01 1.344E-01 1.277E-01 1.213E-01 1.152E-01 1.093E-01 1.038E-01 9.851E-02 9.350E-02 8.870E-02 8.408E-02 7.963E-02 7.536E-02 7.126E-02 6.734E-02 6.359E-02 6.003E-02 5.667E-02 5.351E-02 5.054E-02 4.775E-02 4.507E-02 4.251E-02 4.007E-02 3.776E-02 3.560E-02 3.360E-02 3.172E-02 2.993E-02 2.822E-02 2.656E-02 2.497E-02 2.347E-02 2.205E-02 2.071E-02 1.943E-02 1.820E-02 1.702E-02 1.592E-02 1.491E-02 1.399E-02 1.316E-02 1.239E-02 1.166E-02 1.095E-02 1.026E-02 9.595E-03 8.962E-03 8.366E-03 7.813E-03 7.305E-03 6.838E-03 6.404E-03 5.993E-03 5.594E-03 5.207E-03 4.842E-03 4.508E-03 4.213E-03 3.951E-03 3.713E-03 3.484E-03 3.257E-03 3.037E-03 2.827E-03 2.630E-03 2.443E-03 2.261E-03 2.083E-03 1.914E-03 1.764E-03 1.638E-03 1.534E-03 1.445E-03 1.361E-03 1.277E-03 1.191E-03 1.105E-03 1.023E-03 9.375E-04 8.681E-04 8.020E-04 7.395E-04 6.804E-04 6.254E-04 5.746E-04 5.282E-04 4.856E-04 4.472E-04 4.122E-04 3.806E-04 3.517E-04 3.251E-04 3.000E-04 2.771E-04 2.549E-04 2.340E-04 2.145E-04 1.959E-04 1.784E-04 1.624E-04 1.473E-04 1.340E-04 1.214E-04 1.100E-04 9.967E-05 9.006E-05 8.121E-05 7.275E-05 6.466E-05 5.695E-05 4.924E-05 4.218E-05 3.502E-05 2.845E-05 2.231E-05 1.694E-05 1.221E-05 8.198E-06 5.429E-06 3.040E-06 1.520E-06 6.515E-07 0.000E+00 0.000E+00 0.000E+00 0.000E+00 0.000E+00 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.885E-07 Z
0.000E+00 8.582E-03 2.167E-02 3.708E-02 5.543E-02 7.658E-02 9.998E-02 1.249E-01 1.509E-01 1.775E-01 2.045E-01 2.316E-01 2.587E-01 2.854E-01 3.114E-01 3.365E-01 3.603E-01 3.829E-01 4.042E-01 4.241E-01 4.426E-01 4.596E-01 4.747E-01 4.878E-01 4.990E-01 5.085E-01 5.165E-01 5.230E-01 5.280E-01 5.312E-01 5.325E-01 5.321E-01 5.300E-01 5.268E-01 5.227E-01 5.178E-01 5.121E-01 5.054E-01 4.977E-01 4.890E-01 4.795E-01 4.695E-01 4.589E-01 4.478E-01 4.363E-01 4.244E-01 4.121E-01 3.998E-01 3.874E-01 3.751E-01 3.627E-01 3.503E-01 3.379E-01 3.257E-01 3.137E-01 3.021E-01 2.907E-01 2.795E-01 2.684E-01 2.575E-01 2.467E-01 2.361E-01 2.258E-01 2.160E-01 2.066E-01 1.976E-01 1.889E-01 1.804E-01 1.720E-01 1.639E-01 1.561E-01 1.485E-01 1.413E-01 1.344E-01 1.278E-01 1.214E-01 1.152E-01 1.093E-01 1.038E-01 9.851E-02 9.350E-02 8.870E-02 8.407E-02 7.962E-02 7.534E-02 7.125E-02 6.734E-02 6.360E-02 6.005E-02 5.669E-02 5.352E-02 5.055E-02 4.775E-02 4.507E-02 4.251E-02 4.006E-02 3.776E-02 3.561E-02 3.360E-02 3.173E-02 2.994E-02 2.822E-02 2.656E-02 2.497E-02 2.347E-02 2.205E-02 2.071E-02 1.942E-02 1.819E-02 1.702E-02 1.592E-02 1.491E-02 1.399E-02 1.316E-02 1.239E-02 1.166E-02 1.095E-02 1.026E-02 9.594E-03 8.961E-03 8.368E-03 7.817E-03 7.309E-03 6.841E-03 6.406E-03 5.993E-03 5.593E-03 5.207E-03 4.842E-03 4.509E-03 4.214E-03 3.952E-03 3.713E-03 3.483E-03 3.256E-03 3.036E-03 2.826E-03 2.629E-03 2.441E-03 2.259E-03 2.082E-03 1.915E-03 1.766E-03 1.641E-03 1.537E-03 1.447E-03 1.361E-03 1.276E-03 1.189E-03 1.103E-03 1.022E-03 9.367E-04 8.671E-04 8.010E-04 7.386E-04 6.796E-04 6.247E-04 5.740E-04 5.278E-04 4.854E-04 4.471E-04 4.122E-04 3.806E-04 3.518E-04 3.251E-04 3.000E-04 2.770E-04 2.548E-04 2.339E-04 2.143E-04 1.956E-04 1.782E-04 1.622E-04 1.472E-04 1.338E-04 1.213E-04 1.100E-04 9.967E-05 9.010E-05 8.130E-05 7.283E-05 6.476E-05 5.704E-05 4.936E-05 4.227E-05 3.514E-05 2.857E-05 2.244E-05 1.706E-05 1.235E-05 8.326E-06 5.511E-06 3.123E-06 1.577E-06 6.927E-07 4.631E-08 0.000E+00 0.000E+00 0.000E+00 0.000E+00 4.343E-07 4.600E-07 4.755E-07 4.755E-07 4.755E-07 5.245E-07 5.663E-08 4.118E-08 4.118E-08 4.631E-08 Z
0.000E+00 8.581E-03 2.167E-02 3.708E-02 5.542E-02 7.655E-02 9.991E-02 1.248E-01 1.508E-01 1.774E-01 2.044E-01 2.316E-01 2.587E-01 2.854E-01 3.113E-01 3.363E-01 3.601E-01 3.826E-01 4.039E-01 4.238E-01 4.424E-01 4.594E-01 4.745E-01 4.876E-01 4.988E-01 5.083E-01 5.163E-01 5.229E-01 5.278E-01 5.310E-01 5.323E-01 5.319E-01 5.299E-01 5.268E-01 5.227E-01 5.179E-01 5.122E-01 5.056E-01 4.978E-01 4.891E-01 4.795E-01 4.694E-01 4.587E-01 4.476E-01 4.361E-01 4.241E-01 4.120E-01 3.998E-01 3.875E-01 3.752E-01 3.628E-01 3.504E-01 3.380E-01 3.258E-01 3.138E-01 3.022E-01 2.908E-01 2.796E-01 2.685E-01 2.575E-01 2.467E-01 2.362E-01 2.259E-01 2.161E-01 2.067E-01 1.976E-01 1.889E-01 1.805E-01 1.721E-01 1.640E-01 1.562E-01 1.486E-01 1.414E-01 1.345E-01 1.278E-01 1.214E-01 1.152E-01 1.093E-01 1.038E-01 9.851E-02 9.349E-02 8.868E-02 8.403E-02 7.956E-02 7.528E-02 7.121E-02 6.733E-02 6.364E-02 6.011E-02 5.676E-02 5.358E-02 5.058E-02 4.775E-02 4.505E-02 4.249E-02 4.005E-02 3.776E-02 3.562E-02 3.362E-02 3.174E-02 2.995E-02 2.822E-02 2.656E-02 2.496E-02 2.346E-02 2.204E-02 2.070E-02 1.941E-02 1.819E-02 1.702E-02 1.592E-02 1.492E-02 1.401E-02 1.319E-02 1.241E-02 1.167E-02 1.095E-02 1.025E-02 9.587E-03 8.959E-03 8.374E-03 7.830E-03 7.324E-03 6.854E-03 6.413E-03 5.994E-03 5.592E-03 5.207E-03 4.845E-03 4.515E-03 4.220E-03 3.956E-03 3.713E-03 3.480E-03 3.253E-03 3.032E-03 2.822E-03 2.624E-03 2.435E-03 2.253E-03 2.078E-03 1.916E-03 1.773E-03 1.652E-03 1.548E-03 1.454E-03 1.363E-03 1.272E-03 1.183E-03 1.097E-03 1.016E-03 9.336E-04 8.637E-04 7.974E-04 7.352E-04 6.766E-04 6.222E-04 5.721E-04 5.265E-04 4.847E-04 4.467E-04 4.123E-04 3.809E-04 3.521E-04 3.253E-04 3.002E-04 2.768E-04 2.544E-04 2.334E-04 2.136E-04 1.948E-04 1.774E-04 1.614E-04 1.465E-04 1.333E-04 1.210E-04 1.099E-04 9.965E-05 9.023E-05 8.160E-05 7.313E-05 6.516E-05 5.738E-05 4.982E-05 4.261E-05 3.559E-05 2.902E-05 2.289E-05 1.749E-05 1.286E-05 8.799E-06 5.814E-06 3.425E-06 1.785E-06 8.440E-07 2.165E-07 0.000E+00 0.000E+00 0.000E+00 1.623E-07 4.343E-07 5.545E-07 6.268E-07 6.268E-07 6.268E-07 6.569E-07 2.647E-07 1.925E-07 1.925E-07 2.165E-07 Z
0.000E+00 8.580E-03 2.167E-02 3.707E-02 5.540E-02 7.649E-02 9.979E-02 1.247E-01 1.506E-01 1.773E-01 2.044E-01 2.316E-01 2.587E-01 2.854E-01 3.112E-01 3.361E-01 3.598E-01 3.822E-01 4.034E-01 4.234E-01 4.421E-01 4.590E-01 4.742E-01 4.873E-01 4.985E-01 5.081E-01 5.161E-01 5.226E-01 5.275E-01 5.307E-01 5.320E-01 5.316E-01 5.297E-01 5.267E-01 5.228E-01 5.181E-01 5.125E-01 5.058E-01 4.980E-01 4.892E-01 4.795E-01 4.692E-01 4.585E-01 4.473E-01 4.357E-01 4.238E-01 4.118E-01 3.997E-01 3.876E-01 3.754E-01 3.630E-01 3.505E-01 3.381E-01 3.259E-01 3.140E-01 3.023E-01 2.910E-01 2.798E-01 2.687E-01 2.577E-01 2.469E-01 2.363E-01 2.260E-01 2.162E-01 2.068E-01 1.977E-01 1.891E-01 1.806E-01 1.723E-01 1.642E-01 1.563E-01 1.488E-01 1.416E-01 1.346E-01 1.279E-01 1.215E-01 1.152E-01 1.093E-01 1.038E-01 9.851E-02 9.349E-02 8.864E-02 8.396E-02 7.947E-02 7.519E-02 7.115E-02 6.733E-02 6.370E-02 6.022E-02 5.687E-02 5.367E-02 5.063E-02 4.775E-02 4.502E-02 4.245E-02 4.002E-02 3.775E-02 3.563E-02 3.365E-02 3.178E-02 2.997E-02 2.823E-02 2.655E-02 2.495E-02 2.344E-02 2.202E-02 2.068E-02 1.940E-02 1.818E-02 1.701E-02 1.593E-02 1.494E-02 1.405E-02 1.322E-02 1.245E-02 1.169E-02 1.096E-02 1.025E-02 9.576E-03 8.956E-03 8.383E-03 7.850E-03 7.349E-03 6.875E-03 6.424E-03 5.995E-03 5.589E-03 5.206E-03 4.850E-03 4.524E-03 4.229E-03 3.961E-03 3.713E-03 3.475E-03 3.247E-03 3.027E-03 2.817E-03 2.617E-03 2.426E-03 2.243E-03 2.072E-03 1.918E-03 1.784E-03 1.668E-03 1.565E-03 1.465E-03 1.365E-03 1.266E-03 1.172E-03 1.086E-03 1.008E-03 9.287E-04 8.581E-04 7.916E-04 7.297E-04 6.718E-04 6.181E-04 5.689E-04 5.243E-04 4.835E-04 4.461E-04 4.123E-04 3.813E-04 3.526E-04 3.257E-04 3.005E-04 2.764E-04 2.538E-04 2.328E-04 2.124E-04 1.934E-04 1.761E-04 1.602E-04 1.454E-04 1.325E-04 1.205E-04 1.097E-04 9.962E-05 9.044E-05 8.208E-05 7.361E-05 6.580E-05 5.792E-05 5.054E-05 4.316E-05 3.632E-05 2.975E-05 2.362E-05 1.819E-05 1.368E-05 9.555E-06 6.297E-06 3.909E-06 2.117E-06 1.086E-06 4.885E-07 0.000E+00 0.000E+00 0.000E+00 4.343E-07 4.343E-07 7.056E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 5.973E-07 4.343E-07 4.343E-07 4.885E-07 Z
0.000E+00 8.540E-03 2.158E-02 3.695E-02 5.526E-02 7.636E-02 9.968E-02 1.246E-01 1.505E-01 1.772E-01 2.042E-01 2.314E-01 2.585E-01 2.851E-01 3.110E-01 3.358E-01 3.595E-01 3.820E-01 4.033E-01 4.233E-01 4.419E-01 4.589E-01 4.739E-01 4.871E-01 4.983E-01 5.078E-01 5.159E-01 5.224E-01 5.274E-01 5.306E-01 5.319E-01 5.315E-01 5.297E-01 5.267E-01 5.227E-01 5.180E-01 5.123E-01 5.055E-01 4.977E-01 4.889E-01 4.793E-01 4.692E-01 4.585E-01 4.474E-01 4.358E-01 4.239E-01 4.119E-01 3.998E-01 3.876E-01 3.753E-01 3.630E-01 3.505E-01 3.381E-01 3.259E-01 3.140E-01 3.024E-01 2.910E-01 2.798E-01 2.687E-01 2.577E-01 2.469E-01 2.363E-01 2.260E-01 2.162E-01 2.068E-01 1.979E-01 1.892E-01 1.807E-01 1.724E-01 1.642E-01 1.564E-01 1.488E-01 1.415E-01 1.346E-01 1.279E-01 1.215E-01 1.153E-01 1.094E-01 1.039E-01 9.859E-02 9.355E-02 8.870E-02 8.401E-02 7.951E-02 7.523E-02 7.119E-02 6.737E-02 6.373E-02 6.026E-02 5.693E-02 5.374E-02 5.069E-02 4.780E-02 4.506E-02 4.248E-02 4.005E-02 3.777E-02 3.565E-02 3.366E-02 3.177E-02 2.996E-02 2.822E-02 2.655E-02 2.497E-02 2.349E-02 2.208E-02 2.073E-02 1.944E-02 1.821E-02 1.704E-02 1.596E-02 1.497E-02 1.408E-02 1.326E-02 1.248E-02 1.172E-02 1.098E-02 1.026E-02 9.595E-03 8.972E-03 8.394E-03 7.853E-03 7.344E-03 6.866E-03 6.417E-03 5.995E-03 5.597E-03 5.220E-03 4.865E-03 4.535E-03 4.233E-03 3.958E-03 3.704E-03 3.466E-03 3.239E-03 3.021E-03 2.813E-03 2.615E-03 2.425E-03 2.244E-03 2.075E-03 1.923E-03 1.790E-03 1.673E-03 1.566E-03 1.464E-03 1.363E-03 1.265E-03 1.172E-03 1.087E-03 1.010E-03 9.308E-04 8.606E-04 7.945E-04 7.329E-04 6.752E-04 6.216E-04 5.725E-04 5.276E-04 4.865E-04 4.489E-04 4.146E-04 3.833E-04 3.543E-04 3.272E-04 3.020E-04 2.780E-04 2.555E-04 2.346E-04 2.143E-04 1.955E-04 1.781E-04 1.621E-04 1.471E-04 1.338E-04 1.214E-04 1.102E-04 9.962E-05 9.011E-05 8.132E-05 7.264E-05 6.467E-05 5.680E-05 4.948E-05 4.225E-05 3.559E-05 2.919E-05 2.326E-05 1.805E-05 1.357E-05 9.619E-06 6.400E-06 4.011E-06 2.220E-06 1.111E-06 5.268E-07 0.000E+00 0.000E+00 0.000E+00 3.322E-07 3.322E-07 5.397E-07 6.644E-07 6.644E-07 6.644E-07 6.644E-07 4.569E-07 3.322E-07 3.322E-07 3.737E-07 Z
0.000E+00 8.503E-03 2.149E-02 3.683E-02 5.513E-02 7.623E-02 9.958E-02 1.245E-01 1.505E-01 1.771E-01 2.041E-01 2.313E-01 2.583E-01 2.849E-01 3.107E-01 3.356E-01 3.593E-01 3.819E-01 4.032E-01 4.232E-01 4.417E-01 4.587E-01 4.737E-01 4.868E-01 4.981E-01 5.077E-01 5.157E-01 5.223E-01 5.272E-01 5.304E-01 5.318E-01 5.314E-01 5.296E-01 5.266E-01 5.227E-01 5.178E-01 5.121E-01 5.053E-01 4.974E-01 4.887E-01 4.792E-01 4.691E-01 4.585E-01 4.474E-01 4.359E-01 4.241E-01 4.120E-01 3.998E-01 3.876E-01 3.753E-01 3.629E-01 3.505E-01 3.381E-01 3.260E-01 3.141E-01 3.025E-01 2.911E-01 2.798E-01 2.687E-01 2.577E-01 2.469E-01 2.363E-01 2.260E-01 2.163E-01 2.069E-01 1.980E-01 1.893E-01 1.808E-01 1.724E-01 1.643E-01 1.564E-01 1.488E-01 1.415E-01 1.346E-01 1.279E-01 1.215E-01 1.154E-01 1.095E-01 1.040E-01 9.867E-02 9.361E-02 8.875E-02 8.405E-02 7.955E-02 7.527E-02 7.122E-02 6.740E-02 6.377E-02 6.030E-02 5.698E-02 5.379E-02 5.075E-02 4.785E-02 4.510E-02 4.251E-02 4.007E-02 3.779E-02 3.566E-02 3.366E-02 3.176E-02 2.994E-02 2.820E-02 2.655E-02 2.499E-02 2.353E-02 2.213E-02 2.078E-02 1.948E-02 1.824E-02 1.706E-02 1.598E-02 1.500E-02 1.411E-02 1.329E-02 1.251E-02 1.174E-02 1.100E-02 1.028E-02 9.612E-03 8.987E-03 8.404E-03 7.856E-03 7.340E-03 6.858E-03 6.411E-03 5.995E-03 5.605E-03 5.233E-03 4.879E-03 4.545E-03 4.237E-03 3.955E-03 3.697E-03 3.457E-03 3.231E-03 3.016E-03 2.810E-03 2.613E-03 2.424E-03 2.245E-03 2.078E-03 1.928E-03 1.795E-03 1.677E-03 1.568E-03 1.464E-03 1.362E-03 1.264E-03 1.172E-03 1.089E-03 1.012E-03 9.328E-04 8.629E-04 7.971E-04 7.358E-04 6.783E-04 6.249E-04 5.757E-04 5.307E-04 4.893E-04 4.514E-04 4.168E-04 3.852E-04 3.558E-04 3.287E-04 3.033E-04 2.794E-04 2.570E-04 2.362E-04 2.161E-04 1.973E-04 1.800E-04 1.638E-04 1.487E-04 1.350E-04 1.223E-04 1.106E-04 9.962E-05 8.981E-05 8.062E-05 7.176E-05 6.365E-05 5.578E-05 4.852E-05 4.143E-05 3.493E-05 2.868E-05 2.293E-05 1.792E-05 1.346E-05 9.677E-06 6.493E-06 4.104E-06 2.313E-06 1.135E-06 5.618E-07 0.000E+00 0.000E+00 0.000E+00 2.390E-07 2.390E-07 3.883E-07 4.780E-07 4.780E-07 4.780E-07 4.780E-07 3.287E-07 2.390E-07 2.390E-07 2.688E-07 Z
0.000E+00 8.486E-03 2.145E-02 3.678E-02 5.507E-02 7.618E-02 9.953E-02 1.245E-01 1.505E-01 1.771E-01 2.041E-01 2.312E-01 2.582E-01 2.847E-01 3.106E-01 3.355E-01 3.593E-01 3.818E-01 4.031E-01 4.231E-01 4.417E-01 4.586E-01 4.736E-01 4.867E-01 4.980E-01 5.076E-01 5.156E-01 5.222E-01 5.271E-01 5.303E-01 5.317E-01 5.314E-01 5.296E-01 5.266E-01 5.226E-01 5.178E-01 5.120E-01 5.052E-01 4.973E-01 4.886E-01 4.791E-01 4.691E-01 4.585E-01 4.475E-01 4.360E-01 4.241E-01 4.121E-01 3.999E-01 3.876E-01 3.753E-01 3.629E-01 3.505E-01 3.381E-01 3.260E-01 3.141E-01 3.025E-01 2.911E-01 2.799E-01 2.687E-01 2.577E-01 2.469E-01 2.363E-01 2.261E-01 2.163E-01 2.070E-01 1.980E-01 1.893E-01 1.808E-01 1.725E-01 1.643E-01 1.564E-01 1.488E-01 1.415E-01 1.346E-01 1.279E-01 1.215E-01 1.154E-01 1.096E-01 1.040E-01 9.870E-02 9.364E-02 8.877E-02 8.407E-02 7.957E-02 7.528E-02 7.124E-02 6.742E-02 6.379E-02 6.032E-02 5.700E-02 5.382E-02 5.077E-02 4.787E-02 4.512E-02 4.252E-02 4.008E-02 3.780E-02 3.567E-02 3.366E-02 3.176E-02 2.993E-02 2.820E-02 2.655E-02 2.500E-02 2.354E-02 2.215E-02 2.081E-02 1.950E-02 1.825E-02 1.707E-02 1.599E-02 1.502E-02 1.413E-02 1.331E-02 1.252E-02 1.175E-02 1.101E-02 1.029E-02 9.620E-03 8.994E-03 8.409E-03 7.858E-03 7.338E-03 6.855E-03 6.408E-03 5.995E-03 5.608E-03 5.239E-03 4.886E-03 4.550E-03 4.238E-03 3.953E-03 3.694E-03 3.453E-03 3.228E-03 3.014E-03 2.809E-03 2.612E-03 2.424E-03 2.246E-03 2.080E-03 1.930E-03 1.797E-03 1.679E-03 1.569E-03 1.464E-03 1.361E-03 1.263E-03 1.172E-03 1.089E-03 1.013E-03 9.337E-04 8.639E-04 7.984E-04 7.372E-04 6.798E-04 6.265E-04 5.773E-04 5.321E-04 4.906E-04 4.526E-04 4.178E-04 3.860E-04 3.565E-04 3.293E-04 3.039E-04 2.801E-04 2.578E-04 2.370E-04 2.169E-04 1.982E-04 1.809E-04 1.646E-04 1.494E-04 1.356E-04 1.227E-04 1.108E-04 9.962E-05 8.967E-05 8.029E-05 7.134E-05 6.317E-05 5.530E-05 4.806E-05 4.104E-05 3.462E-05 2.844E-05 2.278E-05 1.786E-05 1.341E-05 9.704E-06 6.536E-06 4.148E-06 2.356E-06 1.146E-06 5.782E-07 0.000E+00 0.000E+00 0.000E+00 1.953E-07 1.953E-07 3.173E-07 3.906E-07 3.906E-07 3.906E-07 3.906E-07 2.686E-07 1.953E-07 1.953E-07 2.197E-07 Z
0.000E+00 8.469E-03 2.142E-02 3.673E-02 5.501E-02 7.612E-02 9.949E-02 1.244E-01 1.504E-01 1.771E-01 2.040E-01 2.311E-01 2.581E-01 2.846E-01 3.105E-01 3.354E-01 3.592E-01 3.817E-01 4.030E-01 4.230E-01 4.416E-01 4.585E-01 4.735E-01 4.866E-01 4.979E-01 5.075E-01 5.156E-01 5.221E-01 5.271E-01 5.303E-01 5.317E-01 5.314E-01 5.296E-01 5.266E-01 5.226E-01 5.177E-01 5.119E-01 5.051E-01 4.972E-01 4.884E-01 4.790E-01 4.690E-01 4.585E-01 4.475E-01 4.361E-01 4.242E-01 4.121E-01 3.999E-01 3.876E-01 3.753E-01 3.629E-01 3.505E-01 3.381E-01 3.260E-01 3.141E-01 3.025E-01 2.911E-01 2.799E-01 2.688E-01 2.577E-01 2.469E-01 2.363E-01 2.261E-01 2.163E-01 2.070E-01 1.980E-01 1.894E-01 1.809E-01 1.725E-01 1.643E-01 1.564E-01 1.488E-01 1.415E-01 1.346E-01 1.279E-01 1.215E-01 1.154E-01 1.096E-01 1.040E-01 9.874E-02 9.367E-02 8.879E-02 8.409E-02 7.958E-02 7.530E-02 7.125E-02 6.743E-02 6.380E-02 6.034E-02 5.702E-02 5.384E-02 5.080E-02 4.789E-02 4.513E-02 4.253E-02 4.009E-02 3.781E-02 3.568E-02 3.367E-02 3.175E-02 2.993E-02 2.819E-02 2.655E-02 2.501E-02 2.356E-02 2.217E-02 2.083E-02 1.952E-02 1.826E-02 1.708E-02 1.600E-02 1.503E-02 1.414E-02 1.332E-02 1.253E-02 1.176E-02 1.101E-02 1.030E-02 9.628E-03 9.001E-03 8.414E-03 7.859E-03 7.336E-03 6.851E-03 6.405E-03 5.995E-03 5.612E-03 5.245E-03 4.892E-03 4.555E-03 4.240E-03 3.952E-03 3.690E-03 3.449E-03 3.225E-03 3.011E-03 2.807E-03 2.611E-03 2.424E-03 2.246E-03 2.081E-03 1.932E-03 1.799E-03 1.680E-03 1.570E-03 1.463E-03 1.360E-03 1.263E-03 1.172E-03 1.090E-03 1.014E-03 9.346E-04 8.649E-04 7.996E-04 7.385E-04 6.812E-04 6.279E-04 5.787E-04 5.334E-04 4.919E-04 4.537E-04 4.187E-04 3.869E-04 3.572E-04 3.300E-04 3.045E-04 2.808E-04 2.585E-04 2.377E-04 2.177E-04 1.990E-04 1.817E-04 1.654E-04 1.501E-04 1.361E-04 1.230E-04 1.109E-04 9.962E-05 8.953E-05 7.997E-05 7.094E-05 6.271E-05 5.483E-05 4.763E-05 4.066E-05 3.432E-05 2.820E-05 2.263E-05 1.780E-05 1.336E-05 9.730E-06 6.579E-06 4.190E-06 2.398E-06 1.156E-06 5.940E-07 0.000E+00 0.000E+00 0.000E+00 1.533E-07 1.533E-07 2.490E-07 3.066E-07 3.066E-07 3.066E-07 3.066E-07 2.108E-07 1.533E-07 1.533E-07 1.724E-07 Z
0.000E+00 8.438E-03 2.135E-02 3.663E-02 5.490E-02 7.602E-02 9.940E-02 1.244E-01 1.504E-01 1.770E-01 2.039E-01 2.310E-01 2.579E-01 2.844E-01 3.103E-01 3.352E-01 3.590E-01 3.816E-01 4.029E-01 4.229E-01 4.415E-01 4.584E-01 4.734E-01 4.865E-01 4.977E-01 5.073E-01 5.154E-01 5.220E-01 5.269E-01 5.302E-01 5.316E-01 5.313E-01 5.295E-01 5.266E-01 5.226E-01 5.176E-01 5.117E-01 5.048E-01 4.970E-01 4.882E-01 4.789E-01 4.690E-01 4.586E-01 4.476E-01 4.362E-01 4.243E-01 4.122E-01 4.000E-01 3.877E-01 3.753E-01 3.629E-01 3.505E-01 3.382E-01 3.260E-01 3.142E-01 3.026E-01 2.912E-01 2.799E-01 2.688E-01 2.577E-01 2.468E-01 2.363E-01 2.261E-01 2.163E-01 2.071E-01 1.981E-01 1.894E-01 1.809E-01 1.726E-01 1.644E-01 1.564E-01 1.488E-01 1.415E-01 1.346E-01 1.279E-01 1.216E-01 1.155E-01 1.097E-01 1.041E-01 9.880E-02 9.372E-02 8.883E-02 8.413E-02 7.962E-02 7.533E-02 7.128E-02 6.746E-02 6.383E-02 6.038E-02 5.707E-02 5.389E-02 5.084E-02 4.793E-02 4.516E-02 4.255E-02 4.011E-02 3.783E-02 3.569E-02 3.367E-02 3.175E-02 2.991E-02 2.818E-02 2.655E-02 2.503E-02 2.359E-02 2.222E-02 2.087E-02 1.955E-02 1.829E-02 1.710E-02 1.602E-02 1.505E-02 1.417E-02 1.335E-02 1.256E-02 1.178E-02 1.103E-02 1.031E-02 9.642E-03 9.014E-03 8.422E-03 7.861E-03 7.333E-03 6.844E-03 6.400E-03 5.995E-03 5.618E-03 5.256E-03 4.904E-03 4.563E-03 4.243E-03 3.949E-03 3.684E-03 3.442E-03 3.218E-03 3.007E-03 2.805E-03 2.610E-03 2.423E-03 2.247E-03 2.084E-03 1.936E-03 1.804E-03 1.684E-03 1.571E-03 1.463E-03 1.359E-03 1.262E-03 1.172E-03 1.091E-03 1.016E-03 9.363E-04 8.669E-04 8.018E-04 7.409E-04 6.838E-04 6.307E-04 5.815E-04 5.360E-04 4.942E-04 4.559E-04 4.206E-04 3.885E-04 3.585E-04 3.312E-04 3.057E-04 2.820E-04 2.598E-04 2.391E-04 2.192E-04 2.006E-04 1.833E-04 1.669E-04 1.514E-04 1.371E-04 1.238E-04 1.113E-04 9.962E-05 8.927E-05 7.938E-05 7.019E-05 6.183E-05 5.396E-05 4.680E-05 3.996E-05 3.375E-05 2.777E-05 2.235E-05 1.769E-05 1.328E-05 9.780E-06 6.658E-06 4.269E-06 2.478E-06 1.176E-06 6.238E-07 0.000E+00 0.000E+00 0.000E+00 7.390E-08 7.390E-08 1.201E-07 1.478E-07 1.478E-07 1.478E-07 1.478E-07 1.016E-07 7.390E-08 7.390E-08 8.312E-08 Z
0.000E+00 8.409E-03 2.128E-02 3.654E-02 5.480E-02 7.592E-02 9.932E-02 1.243E-01 1.503E-01 1.769E-01 2.039E-01 2.309E-01 2.577E-01 2.842E-01 3.101E-01 3.350E-01 3.588E-01 3.815E-01 4.028E-01 4.228E-01 4.414E-01 4.582E-01 4.732E-01 4.863E-01 4.975E-01 5.072E-01 5.153E-01 5.219E-01 5.268E-01 5.300E-01 5.315E-01 5.312E-01 5.295E-01 5.265E-01 5.225E-01 5.176E-01 5.116E-01 5.046E-01 4.967E-01 4.880E-01 4.787E-01 4.689E-01 4.586E-01 4.477E-01 4.363E-01 4.244E-01 4.123E-01 4.000E-01 3.877E-01 3.753E-01 3.629E-01 3.504E-01 3.382E-01 3.261E-01 3.142E-01 3.026E-01 2.912E-01 2.800E-01 2.688E-01 2.577E-01 2.468E-01 2.363E-01 2.261E-01 2.164E-01 2.071E-01 1.982E-01 1.895E-01 1.810E-01 1.726E-01 1.644E-01 1.565E-01 1.488E-01 1.415E-01 1.345E-01 1.279E-01 1.216E-01 1.155E-01 1.097E-01 1.042E-01 9.886E-02 9.377E-02 8.887E-02 8.416E-02 7.965E-02 7.536E-02 7.131E-02 6.749E-02 6.386E-02 6.041E-02 5.710E-02 5.393E-02 5.089E-02 4.797E-02 4.519E-02 4.257E-02 4.013E-02 3.784E-02 3.570E-02 3.367E-02 3.174E-02 2.990E-02 2.817E-02 2.655E-02 2.505E-02 2.363E-02 2.226E-02 2.091E-02 1.958E-02 1.831E-02 1.712E-02 1.604E-02 1.507E-02 1.420E-02 1.338E-02 1.258E-02 1.180E-02 1.105E-02 1.033E-02 9.656E-03 9.026E-03 8.430E-03 7.863E-03 7.330E-03 6.838E-03 6.395E-03 5.995E-03 5.624E-03 5.266E-03 4.914E-03 4.571E-03 4.246E-03 3.947E-03 3.678E-03 3.435E-03 3.213E-03 3.003E-03 2.802E-03 2.608E-03 2.423E-03 2.248E-03 2.086E-03 1.940E-03 1.808E-03 1.687E-03 1.572E-03 1.463E-03 1.358E-03 1.261E-03 1.172E-03 1.091E-03 1.017E-03 9.378E-04 8.687E-04 8.039E-04 7.432E-04 6.863E-04 6.333E-04 5.841E-04 5.384E-04 4.965E-04 4.579E-04 4.222E-04 3.899E-04 3.597E-04 3.323E-04 3.067E-04 2.832E-04 2.610E-04 2.404E-04 2.206E-04 2.021E-04 1.848E-04 1.682E-04 1.527E-04 1.381E-04 1.244E-04 1.116E-04 9.962E-05 8.903E-05 7.883E-05 6.949E-05 6.102E-05 5.315E-05 4.604E-05 3.930E-05 3.322E-05 2.736E-05 2.210E-05 1.759E-05 1.319E-05 9.826E-06 6.732E-06 4.343E-06 2.552E-06 1.195E-06 6.515E-07 Z
0.000E+00 8.348E-03 2.115E-02 3.634E-02 5.453E-02 7.557E-02 9.888E-02 1.238E-01 1.498E-01 1.765E-01 2.036E-01 2.308E-01 2.577E-01 2.841E-01 3.098E-01 3.347E-01 3.585E-01 3.813E-01 4.028E-01 4.231E-01 4.417E-01 4.586E-01 4.735E-01 4.864E-01 4.974E-01 5.069E-01 5.149E-01 5.215E-01 5.266E-01 5.300E-01 5.314E-01 5.310E-01 5.290E-01 5.257E-01 5.215E-01 5.167E-01 5.110E-01 5.045E-01 4.969E-01 4.884E-01 4.791E-01 4.691E-01 4.585E-01 4.474E-01 4.358E-01 4.238E-01 4.117E-01 3.996E-01 3.874E-01 3.752E-01 3.630E-01 3.508E-01 3.388E-01 3.268E-01 3.149E-01 3.031E-01 2.915E-01 2.801E-01 2.688E-01 2.576E-01 2.468E-01 2.363E-01 2.262E-01 2.166E-01 2.073E-01 1.982E-01 1.894E-01 1.808E-01 1.724E-01 1.644E-01 1.567E-01 1.492E-01 1.421E-01 1.351E-01 1.284E-01 1.219E-01 1.157E-01 1.098E-01 1.042E-01 9.893E-02 9.386E-02 8.900E-02 8.431E-02 7.981E-02 7.550E-02 7.140E-02 6.753E-02 6.388E-02 6.043E-02 5.715E-02 5.400E-02 5.097E-02 4.806E-02 4.528E-02 4.267E-02 4.021E-02 3.791E-02 3.575E-02 3.370E-02 3.176E-02 2.991E-02 2.816E-02 2.654E-02 2.503E-02 2.362E-02 2.227E-02 2.093E-02 1.962E-02 1.833E-02 1.712E-02 1.601E-02 1.502E-02 1.412E-02 1.329E-02 1.251E-02 1.176E-02 1.104E-02 1.034E-02 9.662E-03 9.016E-03 8.403E-03 7.829E-03 7.301E-03 6.823E-03 6.397E-03 6.014E-03 5.660E-03 5.319E-03 4.981E-03 4.644E-03 4.313E-03 3.999E-03 3.710E-03 3.451E-03 3.218E-03 3.006E-03 2.809E-03 2.621E-03 2.440E-03 2.267E-03 2.107E-03 1.962E-03 1.832E-03 1.713E-03 1.599E-03 1.487E-03 1.377E-03 1.272E-03 1.175E-03 1.086E-03 1.003E-03 9.310E-04 8.602E-04 7.948E-04 7.345E-04 6.785E-04 6.271E-04 5.797E-04 5.359E-04 4.952E-04 4.579E-04 4.234E-04 3.912E-04 3.615E-04 3.336E-04 3.080E-04 2.841E-04 2.620E-04 2.412E-04 2.219E-04 2.036E-04 1.870E-04 1.706E-04 1.557E-04 1.414E-04 1.279E-04 1.150E-04 1.036E-04 9.218E-05 8.203E-05 7.226E-05 6.335E-05 5.505E-05 4.750E-05 4.039E-05 3.366E-05 2.785E-05 2.210E-05 1.726E-05 1.319E-05 9.501E-06 6.406E-06 4.072E-06 2.443E-06 1.086E-06 4.885E-07 0.000E+00 0.000E+00 0.000E+00 0.000E+00 2.713E-07 4.343E-07 4.343E-07 3.801E-07 8.686E-07 8.686E-07 8.686E-07 9.228E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 1.630E-07 Z
0.000E+00 8.294E-03 2.104E-02 3.623E-02 5.446E-02 7.556E-02 9.892E-02 1.238E-01 1.498E-01 1.764E-01 2.034E-01 2.305E-01 2.575E-01 2.840E-01 3.098E-01 3.347E-01 3.586E-01 3.813E-01 4.028E-01 4.229E-01 4.415E-01 4.583E-01 4.733E-01 4.864E-01 4.976E-01 5.071E-01 5.150E-01 5.214E-01 5.263E-01 5.295E-01 5.309E-01 5.305E-01 5.285E-01 5.252E-01 5.210E-01 5.162E-01 5.106E-01 5.043E-01 4.969E-01 4.886E-01 4.792E-01 4.691E-01 4.583E-01 4.471E-01 4.355E-01 4.237E-01 4.119E-01 3.999E-01 3.878E-01 3.757E-01 3.634E-01 3.512E-01 3.389E-01 3.269E-01 3.150E-01 3.032E-01 2.917E-01 2.802E-01 2.690E-01 2.578E-01 2.470E-01 2.365E-01 2.264E-01 2.167E-01 2.073E-01 1.982E-01 1.893E-01 1.806E-01 1.723E-01 1.643E-01 1.566E-01 1.491E-01 1.419E-01 1.349E-01 1.282E-01 1.217E-01 1.155E-01 1.096E-01 1.040E-01 9.879E-02 9.377E-02 8.894E-02 8.429E-02 7.983E-02 7.556E-02 7.150E-02 6.763E-02 6.395E-02 6.045E-02 5.711E-02 5.393E-02 5.090E-02 4.803E-02 4.531E-02 4.273E-02 4.028E-02 3.796E-02 3.577E-02 3.371E-02 3.176E-02 2.994E-02 2.822E-02 2.661E-02 2.508E-02 2.362E-02 2.223E-02 2.087E-02 1.956E-02 1.831E-02 1.713E-02 1.604E-02 1.505E-02 1.415E-02 1.332E-02 1.254E-02 1.179E-02 1.107E-02 1.037E-02 9.694E-03 9.056E-03 8.456E-03 7.896E-03 7.374E-03 6.889E-03 6.436E-03 6.015E-03 5.627E-03 5.270E-03 4.939E-03 4.625E-03 4.321E-03 4.024E-03 3.738E-03 3.472E-03 3.233E-03 3.023E-03 2.833E-03 2.656E-03 2.480E-03 2.304E-03 2.130E-03 1.966E-03 1.819E-03 1.687E-03 1.567E-03 1.454E-03 1.347E-03 1.246E-03 1.152E-03 1.066E-03 9.866E-04 9.171E-04 8.505E-04 7.890E-04 7.323E-04 6.796E-04 6.305E-04 5.847E-04 5.418E-04 5.013E-04 4.638E-04 4.284E-04 3.954E-04 3.643E-04 3.356E-04 3.091E-04 2.844E-04 2.617E-04 2.404E-04 2.206E-04 2.021E-04 1.852E-04 1.692E-04 1.542E-04 1.401E-04 1.270E-04 1.146E-04 1.031E-04 9.202E-05 8.203E-05 7.258E-05 6.335E-05 5.537E-05 4.750E-05 4.039E-05 3.339E-05 2.742E-05 2.172E-05 1.672E-05 1.265E-05 8.957E-06 5.809E-06 3.909E-06 2.117E-06 1.086E-06 4.885E-07 0.000E+00 0.000E+00 0.000E+00 0.000E+00 4.343E-07 4.343E-07 4.343E-07 7.056E-07 8.686E-07 8.686E-07 8.686E-07 9.228E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 1.630E-07 Z
0.000E+00 8.175E-03 2.077E-02 3.584E-02 5.400E-02 7.507E-02 9.840E-02 1.233E-01 1.493E-01 1.759E-01 2.030E-01 2.302E-01 2.572E-01 2.837E-01 3.094E-01 3.341E-01 3.579E-01 3.806E-01 4.020E-01 4.220E-01 4.404E-01 4.572E-01 4.722E-01 4.855E-01 4.970E-01 5.069E-01 5.150E-01 5.215E-01 5.264E-01 5.296E-01 5.312E-01 5.311E-01 5.294E-01 5.262E-01 5.218E-01 5.165E-01 5.104E-01 5.037E-01 4.963E-01 4.880E-01 4.788E-01 4.688E-01 4.581E-01 4.469E-01 4.354E-01 4.237E-01 4.117E-01 3.996E-01 3.874E-01 3.751E-01 3.629E-01 3.510E-01 3.392E-01 3.274E-01 3.157E-01 3.040E-01 2.923E-01 2.807E-01 2.693E-01 2.582E-01 2.473E-01 2.367E-01 2.266E-01 2.169E-01 2.075E-01 1.984E-01 1.895E-01 1.808E-01 1.723E-01 1.642E-01 1.565E-01 1.491E-01 1.419E-01 1.350E-01 1.283E-01 1.217E-01 1.155E-01 1.097E-01 1.042E-01 9.897E-02 9.395E-02 8.909E-02 8.439E-02 7.989E-02 7.562E-02 7.157E-02 6.773E-02 6.407E-02 6.057E-02 5.722E-02 5.402E-02 5.097E-02 4.809E-02 4.536E-02 4.278E-02 4.035E-02 3.806E-02 3.588E-02 3.382E-02 3.186E-02 3.001E-02 2.826E-02 2.663E-02 2.509E-02 2.364E-02 2.224E-02 2.089E-02 1.958E-02 1.833E-02 1.715E-02 1.607E-02 1.509E-02 1.419E-02 1.336E-02 1.256E-02 1.179E-02 1.104E-02 1.032E-02 9.649E-03 9.037E-03 8.477E-03 7.955E-03 7.456E-03 6.968E-03 6.492E-03 6.035E-03 5.608E-03 5.222E-03 4.877E-03 4.567E-03 4.279E-03 4.004E-03 3.738E-03 3.485E-03 3.252E-03 3.041E-03 2.849E-03 2.666E-03 2.487E-03 2.311E-03 2.142E-03 1.983E-03 1.838E-03 1.706E-03 1.584E-03 1.469E-03 1.360E-03 1.257E-03 1.161E-03 1.075E-03 9.986E-04 9.300E-04 8.619E-04 7.986E-04 7.395E-04 6.839E-04 6.322E-04 5.836E-04 5.385E-04 4.964E-04 4.570E-04 4.207E-04 3.875E-04 3.569E-04 3.285E-04 3.024E-04 2.785E-04 2.563E-04 2.360E-04 2.169E-04 1.993E-04 1.828E-04 1.674E-04 1.530E-04 1.396E-04 1.265E-04 1.142E-04 1.027E-04 9.137E-05 8.073E-05 7.068E-05 6.140E-05 5.255E-05 4.403E-05 3.664E-05 2.975E-05 2.389E-05 1.862E-05 1.406E-05 1.037E-05 7.600E-06 5.212E-06 3.420E-06 2.389E-06 1.520E-06 8.686E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 9.228E-07 4.343E-07 4.343E-07 4.343E-07 1.630E-07 Z
0.000E+00 8.199E-03 2.079E-02 3.579E-02 5.384E-02 7.479E-02 9.804E-02 1.229E-01 1.487E-01 1.752E-01 2.021E-01 2.293E-01 2.565E-01 2.834E-01 3.094E-01 3.343E-01 3.579E-01 3.803E-01 4.014E-01 4.211E-01 4.394E-01 4.562E-01 4.714E-01 4.848E-01 4.964E-01 5.062E-01 5.141E-01 5.204E-01 5.251E-01 5.284E-01 5.301E-01 5.302E-01 5.288E-01 5.259E-01 5.218E-01 5.167E-01 5.107E-01 5.038E-01 4.961E-01 4.877E-01 4.784E-01 4.685E-01 4.579E-01 4.467E-01 4.353E-01 4.235E-01 4.117E-01 3.997E-01 3.876E-01 3.755E-01 3.633E-01 3.512E-01 3.392E-01 3.273E-01 3.156E-01 3.040E-01 2.925E-01 2.810E-01 2.695E-01 2.583E-01 2.475E-01 2.370E-01 2.269E-01 2.172E-01 2.077E-01 1.984E-01 1.894E-01 1.806E-01 1.722E-01 1.641E-01 1.563E-01 1.490E-01 1.419E-01 1.351E-01 1.285E-01 1.221E-01 1.159E-01 1.099E-01 1.043E-01 9.903E-02 9.406E-02 8.932E-02 8.477E-02 8.035E-02 7.607E-02 7.195E-02 6.801E-02 6.427E-02 6.071E-02 5.731E-02 5.407E-02 5.101E-02 4.814E-02 4.546E-02 4.296E-02 4.058E-02 3.830E-02 3.610E-02 3.400E-02 3.200E-02 3.013E-02 2.839E-02 2.677E-02 2.524E-02 2.376E-02 2.230E-02 2.088E-02 1.952E-02 1.826E-02 1.710E-02 1.605E-02 1.510E-02 1.422E-02 1.339E-02 1.259E-02 1.183E-02 1.110E-02 1.042E-02 9.793E-03 9.201E-03 8.630E-03 8.069E-03 7.520E-03 6.992E-03 6.496E-03 6.041E-03 5.628E-03 5.255E-03 4.916E-03 4.605E-03 4.313E-03 4.031E-03 3.759E-03 3.499E-03 3.257E-03 3.035E-03 2.830E-03 2.638E-03 2.454E-03 2.281E-03 2.121E-03 1.976E-03 1.844E-03 1.720E-03 1.599E-03 1.480E-03 1.366E-03 1.263E-03 1.172E-03 1.092E-03 1.019E-03 9.307E-04 8.605E-04 7.957E-04 7.362E-04 6.820E-04 6.326E-04 5.881E-04 5.473E-04 5.100E-04 4.755E-04 4.433E-04 4.135E-04 3.844E-04 3.565E-04 3.296E-04 3.038E-04 2.788E-04 2.550E-04 2.329E-04 2.122E-04 1.926E-04 1.748E-04 1.585E-04 1.435E-04 1.296E-04 1.165E-04 1.046E-04 9.310E-05 8.252E-05 7.204E-05 6.227E-05 5.309E-05 4.468E-05 3.692E-05 2.991E-05 2.394E-05 1.846E-05 1.406E-05 1.042E-05 7.112E-06 5.212E-06 3.420E-06 2.389E-06 1.466E-06 1.032E-06 9.228E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 1.630E-07 Z
0.000E+00 8.182E-03 2.074E-02 3.568E-02 5.362E-02 7.440E-02 9.745E-02 1.221E-01 1.477E-01 1.740E-01 2.008E-01 2.278E-01 2.547E-01 2.813E-01 3.073E-01 3.323E-01 3.561E-01 3.787E-01 3.999E-01 4.198E-01 4.381E-01 4.548E-01 4.698E-01 4.830E-01 4.944E-01 5.042E-01 5.125E-01 5.193E-01 5.245E-01 5.280E-01 5.297E-01 5.298E-01 5.283E-01 5.255E-01 5.215E-01 5.165E-01 5.106E-01 5.038E-01 4.961E-01 4.876E-01 4.784E-01 4.687E-01 4.585E-01 4.478E-01 4.365E-01 4.247E-01 4.124E-01 3.999E-01 3.874E-01 3.750E-01 3.629E-01 3.510E-01 3.391E-01 3.273E-01 3.155E-01 3.039E-01 2.924E-01 2.809E-01 2.696E-01 2.585E-01 2.477E-01 2.373E-01 2.272E-01 2.176E-01 2.081E-01 1.989E-01 1.899E-01 1.812E-01 1.728E-01 1.646E-01 1.569E-01 1.494E-01 1.422E-01 1.353E-01 1.287E-01 1.223E-01 1.161E-01 1.103E-01 1.048E-01 9.947E-02 9.439E-02 8.954E-02 8.490E-02 8.047E-02 7.622E-02 7.215E-02 6.825E-02 6.451E-02 6.093E-02 5.753E-02 5.430E-02 5.126E-02 4.839E-02 4.569E-02 4.314E-02 4.073E-02 3.843E-02 3.626E-02 3.419E-02 3.223E-02 3.037E-02 2.860E-02 2.692E-02 2.531E-02 2.377E-02 2.230E-02 2.091E-02 1.960E-02 1.837E-02 1.722E-02 1.615E-02 1.516E-02 1.426E-02 1.343E-02 1.264E-02 1.188E-02 1.114E-02 1.043E-02 9.768E-03 9.145E-03 8.558E-03 8.003E-03 7.480E-03 6.990E-03 6.531E-03 6.097E-03 5.680E-03 5.283E-03 4.912E-03 4.578E-03 4.282E-03 4.020E-03 3.778E-03 3.545E-03 3.315E-03 3.088E-03 2.871E-03 2.668E-03 2.483E-03 2.316E-03 2.165E-03 2.024E-03 1.890E-03 1.758E-03 1.628E-03 1.502E-03 1.384E-03 1.279E-03 1.190E-03 1.112E-03 1.044E-03 9.544E-04 8.824E-04 8.148E-04 7.520E-04 6.939E-04 6.400E-04 5.905E-04 5.453E-04 5.041E-04 4.666E-04 4.323E-04 4.010E-04 3.724E-04 3.456E-04 3.205E-04 2.971E-04 2.744E-04 2.529E-04 2.326E-04 2.128E-04 1.946E-04 1.771E-04 1.611E-04 1.459E-04 1.322E-04 1.194E-04 1.075E-04 9.641E-05 8.594E-05 7.622E-05 6.661E-05 5.776E-05 4.902E-05 4.104E-05 3.344E-05 2.671E-05 2.058E-05 1.542E-05 1.129E-05 7.763E-06 5.212E-06 3.474E-06 1.900E-06 1.466E-06 1.032E-06 8.686E-07 1.140E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.357E-06 8.686E-07 8.686E-07 8.686E-07 9.228E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 1.630E-07 Z
0.000E+00 8.240E-03 2.084E-02 3.573E-02 5.350E-02 7.398E-02 9.666E-02 1.209E-01 1.464E-01 1.728E-01 1.998E-01 2.270E-01 2.541E-01 2.806E-01 3.065E-01 3.314E-01 3.554E-01 3.782E-01 3.996E-01 4.195E-01 4.378E-01 4.545E-01 4.694E-01 4.827E-01 4.944E-01 5.043E-01 5.125E-01 5.190E-01 5.237E-01 5.269E-01 5.285E-01 5.287E-01 5.276E-01 5.251E-01 5.214E-01 5.163E-01 5.102E-01 5.032E-01 4.954E-01 4.870E-01 4.779E-01 4.682E-01 4.578E-01 4.470E-01 4.357E-01 4.241E-01 4.124E-01 4.004E-01 3.883E-01 3.761E-01 3.639E-01 3.516E-01 3.394E-01 3.274E-01 3.156E-01 3.039E-01 2.925E-01 2.811E-01 2.700E-01 2.590E-01 2.483E-01 2.379E-01 2.278E-01 2.180E-01 2.086E-01 1.994E-01 1.904E-01 1.817E-01 1.733E-01 1.652E-01 1.573E-01 1.498E-01 1.426E-01 1.356E-01 1.288E-01 1.223E-01 1.160E-01 1.101E-01 1.044E-01 9.910E-02 9.405E-02 8.924E-02 8.467E-02 8.033E-02 7.620E-02 7.225E-02 6.844E-02 6.475E-02 6.119E-02 5.779E-02 5.457E-02 5.153E-02 4.865E-02 4.590E-02 4.328E-02 4.078E-02 3.844E-02 3.625E-02 3.420E-02 3.227E-02 3.044E-02 2.869E-02 2.701E-02 2.539E-02 2.385E-02 2.238E-02 2.100E-02 1.970E-02 1.848E-02 1.733E-02 1.625E-02 1.524E-02 1.429E-02 1.342E-02 1.261E-02 1.186E-02 1.116E-02 1.049E-02 9.832E-03 9.191E-03 8.566E-03 7.975E-03 7.436E-03 6.957E-03 6.531E-03 6.141E-03 5.766E-03 5.395E-03 5.032E-03 4.684E-03 4.360E-03 4.062E-03 3.785E-03 3.525E-03 3.283E-03 3.056E-03 2.848E-03 2.658E-03 2.484E-03 2.323E-03 2.172E-03 2.028E-03 1.890E-03 1.755E-03 1.626E-03 1.504E-03 1.394E-03 1.296E-03 1.210E-03 1.132E-03 1.062E-03 9.690E-04 8.958E-04 8.270E-04 7.628E-04 7.026E-04 6.469E-04 5.955E-04 5.484E-04 5.056E-04 4.668E-04 4.313E-04 3.994E-04 3.701E-04 3.433E-04 3.183E-04 2.946E-04 2.725E-04 2.510E-04 2.308E-04 2.114E-04 1.933E-04 1.757E-04 1.594E-04 1.439E-04 1.298E-04 1.166E-04 1.042E-04 9.267E-05 8.203E-05 7.231E-05 6.270E-05 5.412E-05 4.582E-05 3.822E-05 3.122E-05 2.497E-05 1.911E-05 1.411E-05 9.989E-06 6.732E-06 4.072E-06 2.117E-06 1.086E-06 1.630E-07 0.000E+00 0.000E+00 2.713E-07 3.801E-07 8.686E-07 8.144E-07 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.357E-06 8.686E-07 8.686E-07 9.228E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 1.630E-07 Z
0.000E+00 8.170E-03 2.069E-02 3.555E-02 5.332E-02 7.381E-02 9.647E-02 1.207E-01 1.460E-01 1.722E-01 1.991E-01 2.262E-01 2.532E-01 2.798E-01 3.057E-01 3.307E-01 3.545E-01 3.772E-01 3.985E-01 4.184E-01 4.368E-01 4.537E-01 4.690E-01 4.825E-01 4.941E-01 5.038E-01 5.116E-01 5.177E-01 5.223E-01 5.257E-01 5.277E-01 5.285E-01 5.277E-01 5.254E-01 5.216E-01 5.164E-01 5.101E-01 5.029E-01 4.952E-01 4.869E-01 4.782E-01 4.689E-01 4.589E-01 4.481E-01 4.367E-01 4.247E-01 4.125E-01 4.001E-01 3.878E-01 3.755E-01 3.632E-01 3.509E-01 3.388E-01 3.269E-01 3.153E-01 3.039E-01 2.926E-01 2.815E-01 2.705E-01 2.595E-01 2.488E-01 2.382E-01 2.280E-01 2.181E-01 2.085E-01 1.993E-01 1.905E-01 1.819E-01 1.735E-01 1.654E-01 1.575E-01 1.499E-01 1.426E-01 1.357E-01 1.290E-01 1.225E-01 1.163E-01 1.104E-01 1.047E-01 9.936E-02 9.431E-02 8.953E-02 8.498E-02 8.064E-02 7.648E-02 7.246E-02 6.858E-02 6.484E-02 6.126E-02 5.786E-02 5.465E-02 5.163E-02 4.878E-02 4.607E-02 4.347E-02 4.098E-02 3.861E-02 3.638E-02 3.430E-02 3.236E-02 3.054E-02 2.879E-02 2.709E-02 2.544E-02 2.385E-02 2.234E-02 2.093E-02 1.963E-02 1.845E-02 1.735E-02 1.632E-02 1.533E-02 1.439E-02 1.349E-02 1.265E-02 1.189E-02 1.120E-02 1.055E-02 9.932E-03 9.313E-03 8.697E-03 8.096E-03 7.530E-03 7.015E-03 6.555E-03 6.142E-03 5.762E-03 5.403E-03 5.059E-03 4.730E-03 4.418E-03 4.125E-03 3.848E-03 3.588E-03 3.340E-03 3.104E-03 2.881E-03 2.673E-03 2.484E-03 2.315E-03 2.162E-03 2.020E-03 1.883E-03 1.747E-03 1.613E-03 1.485E-03 1.370E-03 1.270E-03 1.188E-03 1.117E-03 1.055E-03 9.701E-04 9.026E-04 8.394E-04 7.797E-04 7.232E-04 6.700E-04 6.198E-04 5.725E-04 5.283E-04 4.867E-04 4.486E-04 4.132E-04 3.804E-04 3.502E-04 3.224E-04 2.966E-04 2.725E-04 2.499E-04 2.288E-04 2.089E-04 1.900E-04 1.724E-04 1.559E-04 1.405E-04 1.262E-04 1.129E-04 1.007E-04 8.947E-05 7.899E-05 6.922E-05 6.037E-05 5.190E-05 4.403E-05 3.686E-05 3.035E-05 2.432E-05 1.906E-05 1.450E-05 1.086E-05 7.546E-06 5.375E-06 3.746E-06 2.335E-06 1.954E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.357E-06 8.686E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 5.973E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 1.630E-07 Z
0.000E+00 7.879E-03 2.003E-02 3.463E-02 5.230E-02 7.289E-02 9.577E-02 1.202E-01 1.456E-01 1.717E-01 1.984E-01 2.254E-01 2.526E-01 2.793E-01 3.053E-01 3.303E-01 3.540E-01 3.766E-01 3.978E-01 4.177E-01 4.360E-01 4.529E-01 4.681E-01 4.817E-01 4.935E-01 5.034E-01 5.115E-01 5.176E-01 5.222E-01 5.253E-01 5.270E-01 5.274E-01 5.265E-01 5.242E-01 5.205E-01 5.157E-01 5.099E-01 5.032E-01 4.957E-01 4.875E-01 4.786E-01 4.688E-01 4.584E-01 4.473E-01 4.359E-01 4.243E-01 4.126E-01 4.006E-01 3.885E-01 3.761E-01 3.637E-01 3.514E-01 3.392E-01 3.274E-01 3.159E-01 3.045E-01 2.932E-01 2.817E-01 2.704E-01 2.592E-01 2.483E-01 2.379E-01 2.278E-01 2.180E-01 2.085E-01 1.993E-01 1.905E-01 1.820E-01 1.737E-01 1.658E-01 1.580E-01 1.504E-01 1.431E-01 1.360E-01 1.293E-01 1.228E-01 1.166E-01 1.108E-01 1.052E-01 9.985E-02 9.479E-02 8.993E-02 8.526E-02 8.075E-02 7.642E-02 7.229E-02 6.839E-02 6.471E-02 6.123E-02 5.791E-02 5.474E-02 5.170E-02 4.879E-02 4.604E-02 4.344E-02 4.101E-02 3.872E-02 3.655E-02 3.449E-02 3.252E-02 3.064E-02 2.884E-02 2.713E-02 2.549E-02 2.393E-02 2.246E-02 2.108E-02 1.979E-02 1.858E-02 1.746E-02 1.641E-02 1.542E-02 1.449E-02 1.361E-02 1.276E-02 1.195E-02 1.119E-02 1.048E-02 9.824E-03 9.211E-03 8.626E-03 8.066E-03 7.535E-03 7.044E-03 6.598E-03 6.192E-03 5.811E-03 5.439E-03 5.072E-03 4.717E-03 4.385E-03 4.084E-03 3.815E-03 3.572E-03 3.344E-03 3.125E-03 2.914E-03 2.711E-03 2.521E-03 2.345E-03 2.181E-03 2.026E-03 1.877E-03 1.733E-03 1.598E-03 1.476E-03 1.369E-03 1.276E-03 1.195E-03 1.121E-03 1.053E-03 9.627E-04 8.949E-04 8.314E-04 7.717E-04 7.154E-04 6.625E-04 6.125E-04 5.661E-04 5.224E-04 4.822E-04 4.446E-04 4.097E-04 3.773E-04 3.477E-04 3.194E-04 2.933E-04 2.687E-04 2.457E-04 2.245E-04 2.046E-04 1.856E-04 1.687E-04 1.527E-04 1.378E-04 1.244E-04 1.119E-04 1.001E-04 8.947E-05 7.926E-05 6.998E-05 6.075E-05 5.250E-05 4.446E-05 3.735E-05 3.062E-05 2.448E-05 1.906E-05 1.455E-05 1.037E-05 7.600E-06 4.940E-06 3.311E-06 1.954E-06 1.357E-06 8.686E-07 8.686E-07 8.686E-07 1.140E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.032E-06 8.686E-07 9.228E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 1.630E-07 Z
0.000E+00 8.000E-03 2.029E-02 3.495E-02 5.257E-02 7.299E-02 9.564E-02 1.199E-01 1.452E-01 1.713E-01 1.979E-01 2.248E-01 2.517E-01 2.783E-01 3.042E-01 3.293E-01 3.533E-01 3.760E-01 3.973E-01 4.170E-01 4.352E-01 4.518E-01 4.668E-01 4.801E-01 4.918E-01 5.018E-01 5.100E-01 5.166E-01 5.215E-01 5.250E-01 5.269E-01 5.274E-01 5.264E-01 5.241E-01 5.204E-01 5.157E-01 5.099E-01 5.032E-01 4.956E-01 4.872E-01 4.781E-01 4.683E-01 4.578E-01 4.469E-01 4.356E-01 4.241E-01 4.123E-01 4.004E-01 3.884E-01 3.763E-01 3.641E-01 3.519E-01 3.398E-01 3.277E-01 3.158E-01 3.040E-01 2.924E-01 2.811E-01 2.700E-01 2.593E-01 2.488E-01 2.386E-01 2.285E-01 2.187E-01 2.090E-01 1.997E-01 1.907E-01 1.821E-01 1.738E-01 1.658E-01 1.580E-01 1.505E-01 1.432E-01 1.362E-01 1.295E-01 1.230E-01 1.169E-01 1.111E-01 1.056E-01 1.003E-01 9.518E-02 9.025E-02 8.551E-02 8.100E-02 7.672E-02 7.268E-02 6.883E-02 6.514E-02 6.160E-02 5.820E-02 5.495E-02 5.185E-02 4.891E-02 4.613E-02 4.352E-02 4.108E-02 3.879E-02 3.663E-02 3.456E-02 3.257E-02 3.066E-02 2.884E-02 2.712E-02 2.551E-02 2.400E-02 2.257E-02 2.121E-02 1.993E-02 1.872E-02 1.758E-02 1.651E-02 1.551E-02 1.455E-02 1.365E-02 1.280E-02 1.200E-02 1.125E-02 1.054E-02 9.858E-03 9.203E-03 8.581E-03 8.007E-03 7.494E-03 7.041E-03 6.633E-03 6.247E-03 5.864E-03 5.483E-03 5.111E-03 4.761E-03 4.441E-03 4.146E-03 3.868E-03 3.602E-03 3.348E-03 3.112E-03 2.902E-03 2.717E-03 2.548E-03 2.384E-03 2.216E-03 2.043E-03 1.870E-03 1.706E-03 1.561E-03 1.436E-03 1.331E-03 1.240E-03 1.160E-03 1.087E-03 1.020E-03 9.443E-04 8.810E-04 8.225E-04 7.669E-04 7.143E-04 6.642E-04 6.162E-04 5.708E-04 5.279E-04 4.877E-04 4.505E-04 4.159E-04 3.845E-04 3.552E-04 3.280E-04 3.027E-04 2.790E-04 2.562E-04 2.345E-04 2.136E-04 1.934E-04 1.744E-04 1.563E-04 1.394E-04 1.237E-04 1.094E-04 9.636E-05 8.485E-05 7.416E-05 6.482E-05 5.635E-05 4.875E-05 4.207E-05 3.578E-05 3.040E-05 2.514E-05 2.063E-05 1.650E-05 1.297E-05 1.021E-05 7.872E-06 5.917E-06 4.289E-06 3.257E-06 2.335E-06 1.900E-06 1.791E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.357E-06 8.686E-07 8.686E-07 8.686E-07 8.686E-07 9.228E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 1.630E-07 Z
0.000E+00 7.872E-03 1.997E-02 3.442E-02 5.181E-02 7.205E-02 9.461E-02 1.189E-01 1.443E-01 1.705E-01 1.971E-01 2.238E-01 2.504E-01 2.768E-01 3.027E-01 3.279E-01 3.520E-01 3.749E-01 3.964E-01 4.163E-01 4.346E-01 4.513E-01 4.663E-01 4.795E-01 4.910E-01 5.008E-01 5.090E-01 5.156E-01 5.208E-01 5.243E-01 5.263E-01 5.267E-01 5.256E-01 5.232E-01 5.196E-01 5.149E-01 5.093E-01 5.028E-01 4.954E-01 4.872E-01 4.784E-01 4.689E-01 4.589E-01 4.483E-01 4.370E-01 4.251E-01 4.130E-01 4.008E-01 3.886E-01 3.766E-01 3.647E-01 3.526E-01 3.405E-01 3.283E-01 3.162E-01 3.044E-01 2.928E-01 2.816E-01 2.706E-01 2.598E-01 2.492E-01 2.388E-01 2.287E-01 2.187E-01 2.091E-01 1.998E-01 1.908E-01 1.822E-01 1.739E-01 1.659E-01 1.580E-01 1.505E-01 1.433E-01 1.364E-01 1.298E-01 1.235E-01 1.174E-01 1.115E-01 1.058E-01 1.003E-01 9.502E-02 9.002E-02 8.531E-02 8.087E-02 7.667E-02 7.267E-02 6.882E-02 6.512E-02 6.157E-02 5.820E-02 5.501E-02 5.197E-02 4.905E-02 4.626E-02 4.361E-02 4.112E-02 3.880E-02 3.663E-02 3.456E-02 3.258E-02 3.066E-02 2.882E-02 2.710E-02 2.549E-02 2.401E-02 2.262E-02 2.130E-02 2.004E-02 1.884E-02 1.771E-02 1.664E-02 1.563E-02 1.465E-02 1.371E-02 1.280E-02 1.196E-02 1.120E-02 1.051E-02 9.869E-03 9.262E-03 8.672E-03 8.102E-03 7.566E-03 7.078E-03 6.636E-03 6.228E-03 5.837E-03 5.455E-03 5.086E-03 4.740E-03 4.422E-03 4.134E-03 3.864E-03 3.604E-03 3.352E-03 3.111E-03 2.887E-03 2.686E-03 2.507E-03 2.346E-03 2.197E-03 2.053E-03 1.910E-03 1.768E-03 1.632E-03 1.505E-03 1.391E-03 1.290E-03 1.198E-03 1.113E-03 1.033E-03 9.568E-04 8.873E-04 8.237E-04 7.656E-04 7.117E-04 6.620E-04 6.160E-04 5.731E-04 5.326E-04 4.943E-04 4.586E-04 4.243E-04 3.921E-04 3.617E-04 3.331E-04 3.061E-04 2.810E-04 2.571E-04 2.354E-04 2.150E-04 1.960E-04 1.784E-04 1.620E-04 1.466E-04 1.320E-04 1.183E-04 1.053E-04 9.316E-05 8.181E-05 7.117E-05 6.140E-05 5.255E-05 4.403E-05 3.659E-05 3.018E-05 2.432E-05 1.933E-05 1.493E-05 1.124E-05 8.415E-06 6.243E-06 4.614E-06 3.257E-06 2.389E-06 1.791E-06 1.303E-06 1.303E-06 1.303E-06 1.032E-06 8.686E-07 8.686E-07 8.686E-07 9.228E-07 4.343E-07 4.343E-07 4.343E-07 1.630E-07 Z
0.000E+00 7.963E-03 2.016E-02 3.462E-02 5.196E-02 7.207E-02 9.443E-02 1.185E-01 1.437E-01 1.697E-01 1.962E-01 2.230E-01 2.498E-01 2.763E-01 3.021E-01 3.271E-01 3.511E-01 3.738E-01 3.951E-01 4.149E-01 4.331E-01 4.497E-01 4.646E-01 4.779E-01 4.896E-01 4.998E-01 5.084E-01 5.155E-01 5.210E-01 5.248E-01 5.269E-01 5.271E-01 5.257E-01 5.230E-01 5.192E-01 5.145E-01 5.089E-01 5.023E-01 4.947E-01 4.862E-01 4.771E-01 4.675E-01 4.575E-01 4.470E-01 4.358E-01 4.242E-01 4.122E-01 4.002E-01 3.883E-01 3.764E-01 3.645E-01 3.525E-01 3.404E-01 3.284E-01 3.165E-01 3.048E-01 2.933E-01 2.819E-01 2.708E-01 2.599E-01 2.492E-01 2.389E-01 2.289E-01 2.192E-01 2.097E-01 2.005E-01 1.915E-01 1.827E-01 1.743E-01 1.662E-01 1.585E-01 1.510E-01 1.438E-01 1.369E-01 1.302E-01 1.238E-01 1.176E-01 1.117E-01 1.061E-01 1.006E-01 9.543E-02 9.049E-02 8.579E-02 8.133E-02 7.709E-02 7.305E-02 6.916E-02 6.542E-02 6.182E-02 5.838E-02 5.510E-02 5.199E-02 4.907E-02 4.633E-02 4.377E-02 4.138E-02 3.913E-02 3.698E-02 3.490E-02 3.288E-02 3.092E-02 2.904E-02 2.726E-02 2.562E-02 2.410E-02 2.270E-02 2.137E-02 2.010E-02 1.888E-02 1.773E-02 1.666E-02 1.567E-02 1.474E-02 1.384E-02 1.297E-02 1.214E-02 1.138E-02 1.067E-02 1.002E-02 9.405E-03 8.805E-03 8.227E-03 7.686E-03 7.194E-03 6.750E-03 6.337E-03 5.937E-03 5.541E-03 5.155E-03 4.792E-03 4.461E-03 4.160E-03 3.878E-03 3.605E-03 3.340E-03 3.087E-03 2.860E-03 2.665E-03 2.502E-03 2.359E-03 2.223E-03 2.083E-03 1.936E-03 1.787E-03 1.644E-03 1.515E-03 1.400E-03 1.300E-03 1.208E-03 1.122E-03 1.041E-03 9.696E-04 8.999E-04 8.356E-04 7.764E-04 7.215E-04 6.705E-04 6.229E-04 5.779E-04 5.358E-04 4.963E-04 4.589E-04 4.240E-04 3.912E-04 3.611E-04 3.328E-04 3.070E-04 2.832E-04 2.610E-04 2.403E-04 2.210E-04 2.028E-04 1.857E-04 1.690E-04 1.528E-04 1.379E-04 1.231E-04 1.092E-04 9.614E-05 8.404E-05 7.296E-05 6.276E-05 5.336E-05 4.533E-05 3.822E-05 3.143E-05 2.606E-05 2.106E-05 1.667E-05 1.297E-05 1.021E-05 7.546E-06 5.592E-06 4.289E-06 3.257E-06 2.660E-06 2.171E-06 2.171E-06 2.171E-06 2.171E-06 2.171E-06 2.226E-06 1.737E-06 1.737E-06 1.466E-06 1.357E-06 8.686E-07 5.973E-07 4.343E-07 4.885E-07 Z
p-
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
nu_e
6.264E-06 6.963E-05 6.520E-04 2.283E-03 5.192E-03 9.890E-03 1.636E-02 2.535E-02 3.722E-02 5.041E-02 6.623E-02 8.465E-02 1.044E-01 1.276E-01 1.487E-01 1.728E-01 1.983E-01 2.237E-01 2.484E-01 2.769E-01 3.007E-01 3.255E-01 3.493E-01 3.733E-01 3.909E-01 4.091E-01 4.308E-01 4.472E-01 4.637E-01 4.749E-01 4.863E-01 4.961E-01 5.039E-01 5.075E-01 5.126E-01 5.161E-01 5.166E-01 5.143E-01 5.108E-01 5.081E-01 5.040E-01 4.963E-01 4.922E-01 4.831E-01 4.741E-01 4.633E-01 4.553E-01 4.432E-01 4.317E-01 4.213E-01 4.091E-01 3.960E-01 3.835E-01 3.719E-01 3.585E-01 3.459E-01 3.337E-01 3.213E-01 3.088E-01 2.971E-01 2.851E-01 2.738E-01 2.630E-01 2.511E-01 2.403E-01 2.297E-01 2.191E-01 2.108E-01 1.995E-01 1.906E-01 1.820E-01 1.733E-01 1.651E-01 1.582E-01 1.494E-01 1.424E-01 1.343E-01 1.280E-01 1.216E-01 1.158E-01 1.090E-01 1.037E-01 9.784E-02 9.315E-02 8.787E-02 8.337E-02 7.893E-02 7.446E-02 6.995E-02 6.704E-02 6.249E-02 5.985E-02 5.572E-02 5.222E-02 5.012E-02 4.640E-02 4.429E-02 4.148E-02 3.921E-02 3.719E-02 3.439E-02 3.215E-02 3.049E-02 2.878E-02 2.702E-02 2.530E-02 2.405E-02 2.250E-02 2.082E-02 1.966E-02 1.866E-02 1.736E-02 1.606E-02 1.540E-02 1.442E-02 1.336E-02 1.280E-02 1.187E-02 1.086E-02 1.039E-02 9.557E-03 9.072E-03 8.514E-03 7.659E-03 7.288E-03 6.958E-03 6.302E-03 5.996E-03 5.491E-03 5.245E-03 4.917E-03 4.509E-03 4.249E-03 3.989E-03 3.667E-03 3.538E-03 3.106E-03 2.872E-03 2.741E-03 2.510E-03 2.312E-03 2.193E-03 2.041E-03 1.954E-03 1.734E-03 1.608E-03 1.500E-03 1.426E-03 1.350E-03 1.116E-03 9.874E-04 8.735E-04 7.594E-04 6.516E-04 5.514E-04 4.601E-04 3.789E-04 3.081E-04 2.478E-04 1.976E-04 1.566E-04 1.239E-04 9.785E-05 7.771E-05 6.200E-05 4.976E-05 4.012E-05 3.230E-05 2.611E-05 2.112E-05 1.702E-05 1.354E-05 1.083E-05 8.713E-06 6.867E-06 5.293E-06 4.207E-06 3.257E-06 2.524E-06 1.846E-06 1.411E-06 9.772E-07 6.785E-07 4.614E-07 2.171E-07 2.171E-07 8.152E-08 Z
1.523E-05 3.911E-05 6.704E-04 2.291E-03 5.095E-03 1.009E-02 1.657E-02 2.555E-02 3.738E-02 5.032E-02 6.510E-02 8.424E-02 1.042E-01 1.260E-01 1.482E-01 1.716E-01 1.961E-01 2.235E-01 2.479E-01 2.733E-01 2.995E-01 3.246E-01 3.457E-01 3.693E-01 3.902E-01 4.087E-01 4.284E-01 4.447E-01 4.594E-01 4.723E-01 4.832E-01 4.935E-01 5.004E-01 5.068E-01 5.111E-01 5.143E-01 5.153E-01 5.137E-01 5.106E-01 5.073E-01 5.020E-01 4.960E-01 4.899E-01 4.814E-01 4.739E-01 4.633E-01 4.528E-01 4.420E-01 4.299E-01 4.203E-01 4.089E-01 3.976E-01 3.826E-01 3.724E-01 3.590E-01 3.454E-01 3.340E-01 3.217E-01 3.086E-01 2.966E-01 2.858E-01 2.739E-01 2.624E-01 2.519E-01 2.409E-01 2.301E-01 2.206E-01 2.109E-01 1.999E-01 1.920E-01 1.816E-01 1.741E-01 1.658E-01 1.579E-01 1.498E-01 1.432E-01 1.359E-01 1.285E-01 1.213E-01 1.161E-01 1.096E-01 1.038E-01 9.866E-02 9.320E-02 8.825E-02 8.369E-02 7.936E-02 7.478E-02 7.055E-02 6.694E-02 6.325E-02 5.986E-02 5.616E-02 5.284E-02 5.032E-02 4.693E-02 4.427E-02 4.160E-02 3.949E-02 3.722E-02 3.474E-02 3.273E-02 3.100E-02 2.890E-02 2.705E-02 2.572E-02 2.375E-02 2.292E-02 2.142E-02 2.011E-02 1.866E-02 1.760E-02 1.651E-02 1.538E-02 1.439E-02 1.352E-02 1.250E-02 1.198E-02 1.109E-02 1.028E-02 9.794E-03 9.177E-03 8.530E-03 7.947E-03 7.564E-03 6.819E-03 6.736E-03 5.891E-03 5.685E-03 5.257E-03 4.770E-03 4.601E-03 4.349E-03 3.952E-03 3.699E-03 3.443E-03 3.120E-03 3.009E-03 2.754E-03 2.620E-03 2.398E-03 2.171E-03 2.039E-03 1.940E-03 1.806E-03 1.694E-03 1.597E-03 1.448E-03 1.345E-03 1.211E-03 1.161E-03 1.064E-03 9.866E-04 9.145E-04 8.476E-04 7.856E-04 7.282E-04 6.748E-04 6.251E-04 5.787E-04 5.354E-04 4.948E-04 4.570E-04 4.219E-04 3.890E-04 3.582E-04 3.296E-04 3.025E-04 2.772E-04 2.530E-04 2.297E-04 2.074E-04 1.860E-04 1.649E-04 1.447E-04 1.254E-04 1.069E-04 8.985E-05 7.421E-05 6.031E-05 4.815E-05 3.773E-05 2.902E-05 2.234E-05 1.694E-05 1.276E-05 9.962E-06 7.817E-06 6.162E-06 5.076E-06 4.261E-06 3.610E-06 2.932E-06 2.497E-06 2.063E-06 1.629E-06 1.194E-06 8.957E-07 6.785E-07 4.614E-07 2.171E-07 2.442E-07 Z
0.000E+00 1.073E-04 7.389E-04 2.258E-03 5.099E-03 9.874E-03 1.688E-02 2.525E-02 3.676E-02 5.038E-02 6.498E-02 8.252E-02 1.037E-01 1.231E-01 1.478E-01 1.700E-01 1.957E-01 2.207E-01 2.477E-01 2.718E-01 2.977E-01 3.231E-01 3.443E-01 3.686E-01 3.892E-01 4.091E-01 4.263E-01 4.444E-01 4.579E-01 4.709E-01 4.829E-01 4.935E-01 5.001E-01 5.083E-01 5.093E-01 5.133E-01 5.125E-01 5.132E-01 5.107E-01 5.068E-01 5.014E-01 4.975E-01 4.895E-01 4.815E-01 4.743E-01 4.651E-01 4.529E-01 4.420E-01 4.315E-01 4.199E-01 4.074E-01 3.959E-01 3.838E-01 3.709E-01 3.581E-01 3.457E-01 3.334E-01 3.225E-01 3.103E-01 2.965E-01 2.864E-01 2.742E-01 2.637E-01 2.513E-01 2.408E-01 2.319E-01 2.199E-01 2.116E-01 2.011E-01 1.919E-01 1.827E-01 1.741E-01 1.659E-01 1.573E-01 1.511E-01 1.426E-01 1.361E-01 1.291E-01 1.218E-01 1.161E-01 1.097E-01 1.039E-01 9.956E-02 9.399E-02 8.862E-02 8.408E-02 7.974E-02 7.485E-02 7.068E-02 6.677E-02 6.374E-02 5.988E-02 5.643E-02 5.351E-02 5.025E-02 4.726E-02 4.453E-02 4.230E-02 3.961E-02 3.686E-02 3.493E-02 3.275E-02 3.143E-02 2.961E-02 2.710E-02 2.563E-02 2.403E-02 2.247E-02 2.132E-02 2.017E-02 1.900E-02 1.773E-02 1.662E-02 1.568E-02 1.467E-02 1.374E-02 1.275E-02 1.203E-02 1.123E-02 1.040E-02 9.882E-03 9.171E-03 8.765E-03 7.969E-03 7.462E-03 6.888E-03 6.452E-03 6.014E-03 5.708E-03 5.280E-03 4.999E-03 4.647E-03 4.143E-03 4.039E-03 3.746E-03 3.467E-03 3.297E-03 3.092E-03 2.833E-03 2.547E-03 2.525E-03 2.159E-03 2.043E-03 1.987E-03 1.839E-03 1.650E-03 1.599E-03 1.469E-03 1.349E-03 1.236E-03 1.113E-03 1.073E-03 9.954E-04 9.234E-04 8.562E-04 7.938E-04 7.359E-04 6.823E-04 6.324E-04 5.863E-04 5.435E-04 5.038E-04 4.668E-04 4.322E-04 3.997E-04 3.693E-04 3.409E-04 3.141E-04 2.891E-04 2.658E-04 2.446E-04 2.248E-04 2.070E-04 1.910E-04 1.763E-04 1.631E-04 1.513E-04 1.405E-04 1.303E-04 1.210E-04 1.122E-04 1.039E-04 9.574E-05 8.811E-05 8.086E-05 7.383E-05 6.685E-05 6.023E-05 5.407E-05 4.796E-05 4.221E-05 3.692E-05 3.181E-05 2.701E-05 2.269E-05 1.889E-05 1.536E-05 1.243E-05 9.935E-06 7.899E-06 6.189E-06 4.886E-06 3.692E-06 2.796E-06 2.144E-06 1.629E-06 1.194E-06 8.957E-07 6.785E-07 4.614E-07 2.171E-07 2.442E-07 Z
0.000E+00 8.501E-05 7.068E-04 1.998E-03 5.126E-03 9.637E-03 1.648E-02 2.488E-02 3.668E-02 4.927E-02 6.523E-02 8.145E-02 1.028E-01 1.222E-01 1.458E-01 1.696E-01 1.934E-01 2.197E-01 2.447E-01 2.682E-01 2.957E-01 3.202E-01 3.412E-01 3.649E-01 3.867E-01 4.058E-01 4.245E-01 4.435E-01 4.567E-01 4.692E-01 4.806E-01 4.906E-01 4.992E-01 5.067E-01 5.079E-01 5.124E-01 5.116E-01 5.121E-01 5.110E-01 5.059E-01 5.022E-01 4.962E-01 4.897E-01 4.817E-01 4.727E-01 4.634E-01 4.536E-01 4.416E-01 4.315E-01 4.209E-01 4.082E-01 3.954E-01 3.837E-01 3.705E-01 3.588E-01 3.469E-01 3.342E-01 3.221E-01 3.110E-01 2.979E-01 2.869E-01 2.755E-01 2.630E-01 2.524E-01 2.419E-01 2.317E-01 2.206E-01 2.114E-01 2.023E-01 1.933E-01 1.837E-01 1.746E-01 1.666E-01 1.582E-01 1.520E-01 1.437E-01 1.367E-01 1.298E-01 1.221E-01 1.169E-01 1.107E-01 1.049E-01 9.935E-02 9.413E-02 8.880E-02 8.432E-02 8.034E-02 7.518E-02 7.119E-02 6.679E-02 6.365E-02 6.007E-02 5.694E-02 5.384E-02 5.064E-02 4.722E-02 4.496E-02 4.269E-02 3.977E-02 3.731E-02 3.526E-02 3.336E-02 3.136E-02 2.948E-02 2.752E-02 2.595E-02 2.442E-02 2.289E-02 2.162E-02 2.026E-02 1.893E-02 1.787E-02 1.695E-02 1.585E-02 1.482E-02 1.398E-02 1.280E-02 1.224E-02 1.130E-02 1.063E-02 9.834E-03 9.341E-03 8.796E-03 8.050E-03 7.593E-03 6.983E-03 6.538E-03 6.192E-03 5.683E-03 5.352E-03 4.933E-03 4.580E-03 4.331E-03 3.959E-03 3.755E-03 3.523E-03 3.332E-03 2.972E-03 2.911E-03 2.666E-03 2.517E-03 2.266E-03 2.096E-03 1.978E-03 1.803E-03 1.705E-03 1.535E-03 1.456E-03 1.402E-03 1.285E-03 1.181E-03 1.092E-03 1.013E-03 9.402E-04 8.719E-04 8.081E-04 7.486E-04 6.932E-04 6.418E-04 5.940E-04 5.498E-04 5.091E-04 4.716E-04 4.373E-04 4.053E-04 3.760E-04 3.488E-04 3.234E-04 2.996E-04 2.772E-04 2.563E-04 2.364E-04 2.177E-04 2.003E-04 1.839E-04 1.688E-04 1.548E-04 1.420E-04 1.302E-04 1.196E-04 1.100E-04 1.011E-04 9.313E-05 8.577E-05 7.904E-05 7.291E-05 6.737E-05 6.243E-05 5.776E-05 5.353E-05 4.959E-05 4.604E-05 4.253E-05 3.941E-05 3.637E-05 3.347E-05 3.062E-05 2.801E-05 2.554E-05 2.313E-05 2.093E-05 1.897E-05 1.713E-05 1.561E-05 1.422E-05 1.289E-05 1.181E-05 1.072E-05 9.772E-06 8.903E-06 8.035E-06 7.166E-06 6.433E-06 5.646E-06 4.750E-06 4.126E-06 3.393E-06 2.741E-06 2.063E-06 1.629E-06 1.194E-06 7.329E-07 5.158E-07 4.614E-07 2.171E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 5.090E-05 6.310E-04 2.363E-03 4.780E-03 9.476E-03 1.571E-02 2.455E-02 3.649E-02 4.970E-02 6.414E-02 8.121E-02 1.015E-01 1.215E-01 1.449E-01 1.682E-01 1.930E-01 2.187E-01 2.436E-01 2.671E-01 2.933E-01 3.176E-01 3.401E-01 3.643E-01 3.847E-01 4.052E-01 4.232E-01 4.394E-01 4.535E-01 4.684E-01 4.795E-01 4.886E-01 4.958E-01 5.052E-01 5.073E-01 5.117E-01 5.108E-01 5.124E-01 5.096E-01 5.058E-01 5.025E-01 4.960E-01 4.894E-01 4.815E-01 4.726E-01 4.636E-01 4.536E-01 4.427E-01 4.315E-01 4.199E-01 4.086E-01 3.946E-01 3.846E-01 3.699E-01 3.601E-01 3.455E-01 3.335E-01 3.231E-01 3.110E-01 2.977E-01 2.872E-01 2.757E-01 2.635E-01 2.529E-01 2.423E-01 2.325E-01 2.215E-01 2.120E-01 2.020E-01 1.931E-01 1.844E-01 1.751E-01 1.669E-01 1.589E-01 1.521E-01 1.441E-01 1.373E-01 1.295E-01 1.231E-01 1.171E-01 1.113E-01 1.050E-01 1.000E-01 9.488E-02 8.961E-02 8.437E-02 8.010E-02 7.556E-02 7.185E-02 6.744E-02 6.416E-02 6.047E-02 5.700E-02 5.429E-02 5.090E-02 4.824E-02 4.517E-02 4.243E-02 4.008E-02 3.737E-02 3.536E-02 3.369E-02 3.156E-02 2.955E-02 2.786E-02 2.585E-02 2.404E-02 2.291E-02 2.175E-02 2.028E-02 1.915E-02 1.788E-02 1.688E-02 1.594E-02 1.473E-02 1.402E-02 1.289E-02 1.236E-02 1.129E-02 1.075E-02 9.847E-03 9.410E-03 8.726E-03 8.103E-03 7.753E-03 7.066E-03 6.624E-03 6.209E-03 5.700E-03 5.409E-03 5.083E-03 4.795E-03 4.373E-03 4.086E-03 3.884E-03 3.592E-03 3.358E-03 3.021E-03 2.888E-03 2.684E-03 2.486E-03 2.217E-03 2.132E-03 1.998E-03 1.840E-03 1.744E-03 1.628E-03 1.500E-03 1.392E-03 1.308E-03 1.180E-03 1.114E-03 1.034E-03 9.599E-04 8.900E-04 8.242E-04 7.628E-04 7.055E-04 6.522E-04 6.028E-04 5.573E-04 5.153E-04 4.767E-04 4.412E-04 4.086E-04 3.783E-04 3.503E-04 3.241E-04 2.997E-04 2.766E-04 2.549E-04 2.346E-04 2.155E-04 1.976E-04 1.811E-04 1.658E-04 1.518E-04 1.391E-04 1.276E-04 1.173E-04 1.079E-04 9.951E-05 9.207E-05 8.520E-05 7.902E-05 7.340E-05 6.813E-05 6.349E-05 5.904E-05 5.505E-05 5.111E-05 4.756E-05 4.408E-05 4.072E-05 3.768E-05 3.461E-05 3.179E-05 2.907E-05 2.668E-05 2.429E-05 2.218E-05 2.006E-05 1.824E-05 1.648E-05 1.496E-05 1.357E-05 1.227E-05 1.110E-05 9.989E-06 8.985E-06 8.170E-06 7.356E-06 6.705E-06 6.053E-06 5.564E-06 4.886E-06 4.452E-06 4.017E-06 3.556E-06 3.366E-06 3.067E-06 2.850E-06 2.606E-06 2.470E-06 2.416E-06 2.171E-06 2.036E-06 1.981E-06 1.764E-06 1.547E-06 1.330E-06 1.113E-06 8.957E-07 6.514E-07 5.158E-07 2.986E-07 2.171E-07 8.150E-08 Z
0.000E+00 2.810E-05 7.403E-04 2.061E-03 5.132E-03 9.426E-03 1.578E-02 2.451E-02 3.613E-02 4.908E-02 6.383E-02 8.092E-02 1.007E-01 1.215E-01 1.442E-01 1.679E-01 1.921E-01 2.187E-01 2.427E-01 2.660E-01 2.931E-01 3.168E-01 3.387E-01 3.644E-01 3.834E-01 4.044E-01 4.232E-01 4.382E-01 4.525E-01 4.674E-01 4.789E-01 4.867E-01 4.941E-01 5.042E-01 5.086E-01 5.097E-01 5.106E-01 5.102E-01 5.090E-01 5.039E-01 5.009E-01 4.962E-01 4.894E-01 4.818E-01 4.715E-01 4.624E-01 4.533E-01 4.428E-01 4.321E-01 4.190E-01 4.085E-01 3.960E-01 3.839E-01 3.703E-01 3.594E-01 3.468E-01 3.348E-01 3.223E-01 3.114E-01 2.982E-01 2.879E-01 2.757E-01 2.641E-01 2.526E-01 2.427E-01 2.332E-01 2.219E-01 2.126E-01 2.018E-01 1.938E-01 1.846E-01 1.759E-01 1.665E-01 1.592E-01 1.524E-01 1.449E-01 1.375E-01 1.298E-01 1.235E-01 1.170E-01 1.109E-01 1.055E-01 1.003E-01 9.516E-02 8.959E-02 8.485E-02 8.025E-02 7.567E-02 7.144E-02 6.783E-02 6.404E-02 6.119E-02 5.728E-02 5.433E-02 5.056E-02 4.814E-02 4.528E-02 4.279E-02 4.015E-02 3.782E-02 3.531E-02 3.362E-02 3.133E-02 2.972E-02 2.793E-02 2.616E-02 2.464E-02 2.290E-02 2.205E-02 2.041E-02 1.925E-02 1.782E-02 1.721E-02 1.605E-02 1.477E-02 1.390E-02 1.297E-02 1.247E-02 1.139E-02 1.087E-02 1.003E-02 9.458E-03 8.803E-03 8.180E-03 7.720E-03 7.106E-03 6.662E-03 6.288E-03 5.833E-03 5.450E-03 5.106E-03 4.784E-03 4.444E-03 4.103E-03 3.889E-03 3.562E-03 3.350E-03 3.147E-03 2.945E-03 2.695E-03 2.603E-03 2.233E-03 2.148E-03 1.975E-03 1.913E-03 1.707E-03 1.659E-03 1.506E-03 1.439E-03 1.346E-03 1.189E-03 1.116E-03 1.036E-03 9.614E-04 8.919E-04 8.270E-04 7.665E-04 7.102E-04 6.577E-04 6.087E-04 5.631E-04 5.209E-04 4.814E-04 4.450E-04 4.111E-04 3.796E-04 3.506E-04 3.240E-04 2.993E-04 2.764E-04 2.552E-04 2.357E-04 2.176E-04 2.005E-04 1.847E-04 1.699E-04 1.560E-04 1.430E-04 1.308E-04 1.197E-04 1.093E-04 9.973E-05 9.128E-05 8.347E-05 7.652E-05 7.046E-05 6.490E-05 6.015E-05 5.592E-05 5.214E-05 4.856E-05 4.528E-05 4.224E-05 3.933E-05 3.651E-05 3.366E-05 3.105E-05 2.858E-05 2.619E-05 2.378E-05 2.158E-05 1.962E-05 1.781E-05 1.604E-05 1.466E-05 1.335E-05 1.202E-05 1.094E-05 9.962E-06 9.337E-06 8.604E-06 7.926E-06 7.492E-06 7.084E-06 6.406E-06 5.972E-06 5.537E-06 5.103E-06 4.669E-06 4.234E-06 3.800E-06 3.366E-06 2.932E-06 2.470E-06 2.280E-06 1.819E-06 1.602E-06 1.547E-06 1.303E-06 1.330E-06 1.086E-06 1.086E-06 1.086E-06 1.086E-06 9.501E-07 8.686E-07 8.686E-07 7.329E-07 6.514E-07 5.158E-07 4.343E-07 2.986E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 8.675E-05 7.516E-04 2.156E-03 5.132E-03 9.547E-03 1.598E-02 2.466E-02 3.591E-02 4.889E-02 6.386E-02 8.106E-02 1.006E-01 1.216E-01 1.442E-01 1.679E-01 1.922E-01 2.180E-01 2.424E-01 2.665E-01 2.926E-01 3.165E-01 3.391E-01 3.635E-01 3.835E-01 4.040E-01 4.226E-01 4.383E-01 4.529E-01 4.670E-01 4.785E-01 4.873E-01 4.950E-01 5.034E-01 5.079E-01 5.097E-01 5.107E-01 5.102E-01 5.087E-01 5.045E-01 5.009E-01 4.958E-01 4.890E-01 4.813E-01 4.718E-01 4.625E-01 4.530E-01 4.425E-01 4.317E-01 4.194E-01 4.083E-01 3.961E-01 3.840E-01 3.711E-01 3.595E-01 3.470E-01 3.349E-01 3.225E-01 3.111E-01 2.985E-01 2.876E-01 2.756E-01 2.642E-01 2.530E-01 2.427E-01 2.328E-01 2.221E-01 2.126E-01 2.023E-01 1.937E-01 1.846E-01 1.760E-01 1.670E-01 1.594E-01 1.522E-01 1.447E-01 1.374E-01 1.300E-01 1.235E-01 1.171E-01 1.111E-01 1.055E-01 1.002E-01 9.501E-02 8.966E-02 8.485E-02 8.024E-02 7.576E-02 7.161E-02 6.790E-02 6.418E-02 6.104E-02 5.737E-02 5.429E-02 5.081E-02 4.815E-02 4.531E-02 4.274E-02 4.014E-02 3.778E-02 3.539E-02 3.353E-02 3.139E-02 2.968E-02 2.791E-02 2.619E-02 2.463E-02 2.301E-02 2.192E-02 2.043E-02 1.925E-02 1.795E-02 1.712E-02 1.601E-02 1.485E-02 1.393E-02 1.301E-02 1.236E-02 1.142E-02 1.081E-02 1.004E-02 9.433E-03 8.790E-03 8.177E-03 7.673E-03 7.108E-03 6.660E-03 6.271E-03 5.850E-03 5.474E-03 5.122E-03 4.785E-03 4.446E-03 4.115E-03 3.868E-03 3.570E-03 3.347E-03 3.136E-03 2.931E-03 2.703E-03 2.565E-03 2.278E-03 2.155E-03 1.991E-03 1.895E-03 1.725E-03 1.648E-03 1.514E-03 1.429E-03 1.331E-03 1.200E-03 1.119E-03 1.039E-03 9.637E-04 8.936E-04 8.281E-04 7.672E-04 7.104E-04 6.576E-04 6.086E-04 5.629E-04 5.207E-04 4.815E-04 4.452E-04 4.115E-04 3.804E-04 3.515E-04 3.251E-04 3.003E-04 2.775E-04 2.562E-04 2.365E-04 2.181E-04 2.008E-04 1.847E-04 1.697E-04 1.556E-04 1.426E-04 1.304E-04 1.192E-04 1.089E-04 9.950E-05 9.108E-05 8.343E-05 7.652E-05 7.045E-05 6.501E-05 6.015E-05 5.587E-05 5.195E-05 4.831E-05 4.492E-05 4.185E-05 3.888E-05 3.601E-05 3.321E-05 3.063E-05 2.812E-05 2.581E-05 2.338E-05 2.130E-05 1.930E-05 1.752E-05 1.575E-05 1.431E-05 1.297E-05 1.171E-05 1.061E-05 9.683E-06 9.010E-06 8.313E-06 7.635E-06 7.200E-06 6.781E-06 6.212E-06 5.778E-06 5.343E-06 4.909E-06 4.475E-06 4.040E-06 3.606E-06 3.160E-06 2.834E-06 2.373E-06 2.171E-06 1.819E-06 1.674E-06 1.535E-06 1.400E-06 1.354E-06 1.183E-06 1.183E-06 1.183E-06 1.195E-06 1.011E-06 9.777E-07 8.686E-07 8.057E-07 6.514E-07 5.158E-07 4.343E-07 2.986E-07 2.171E-07 2.293E-07 4.508E-08 Z
0.000E+00 1.593E-04 7.654E-04 2.274E-03 5.133E-03 9.697E-03 1.622E-02 2.484E-02 3.565E-02 4.867E-02 6.389E-02 8.124E-02 1.006E-01 1.217E-01 1.442E-01 1.679E-01 1.923E-01 2.171E-01 2.422E-01 2.672E-01 2.919E-01 3.162E-01 3.397E-01 3.623E-01 3.837E-01 4.035E-01 4.218E-01 4.385E-01 4.534E-01 4.666E-01 4.781E-01 4.880E-01 4.961E-01 5.024E-01 5.070E-01 5.097E-01 5.107E-01 5.102E-01 5.083E-01 5.052E-01 5.009E-01 4.953E-01 4.886E-01 4.807E-01 4.721E-01 4.627E-01 4.527E-01 4.422E-01 4.312E-01 4.198E-01 4.082E-01 3.963E-01 3.842E-01 3.719E-01 3.596E-01 3.472E-01 3.349E-01 3.228E-01 3.107E-01 2.988E-01 2.871E-01 2.756E-01 2.643E-01 2.534E-01 2.427E-01 2.323E-01 2.223E-01 2.125E-01 2.029E-01 1.936E-01 1.847E-01 1.760E-01 1.677E-01 1.597E-01 1.520E-01 1.445E-01 1.373E-01 1.303E-01 1.236E-01 1.173E-01 1.113E-01 1.056E-01 1.001E-01 9.484E-02 8.974E-02 8.485E-02 8.022E-02 7.588E-02 7.181E-02 6.799E-02 6.435E-02 6.085E-02 5.748E-02 5.423E-02 5.112E-02 4.816E-02 4.535E-02 4.267E-02 4.013E-02 3.774E-02 3.549E-02 3.341E-02 3.147E-02 2.964E-02 2.789E-02 2.622E-02 2.463E-02 2.314E-02 2.175E-02 2.046E-02 1.925E-02 1.811E-02 1.701E-02 1.596E-02 1.494E-02 1.397E-02 1.306E-02 1.222E-02 1.145E-02 1.073E-02 1.006E-02 9.403E-03 8.773E-03 8.173E-03 7.615E-03 7.109E-03 6.658E-03 6.251E-03 5.872E-03 5.505E-03 5.142E-03 4.787E-03 4.448E-03 4.131E-03 3.842E-03 3.581E-03 3.343E-03 3.123E-03 2.914E-03 2.713E-03 2.519E-03 2.334E-03 2.164E-03 2.010E-03 1.873E-03 1.748E-03 1.633E-03 1.523E-03 1.416E-03 1.313E-03 1.213E-03 1.124E-03 1.043E-03 9.665E-04 8.956E-04 8.295E-04 7.680E-04 7.107E-04 6.576E-04 6.085E-04 5.627E-04 5.205E-04 4.816E-04 4.454E-04 4.121E-04 3.813E-04 3.527E-04 3.263E-04 3.016E-04 2.789E-04 2.575E-04 2.376E-04 2.188E-04 2.011E-04 1.848E-04 1.696E-04 1.552E-04 1.421E-04 1.299E-04 1.186E-04 1.084E-04 9.921E-05 9.082E-05 8.339E-05 7.652E-05 7.044E-05 6.514E-05 6.015E-05 5.581E-05 5.171E-05 4.799E-05 4.449E-05 4.137E-05 3.833E-05 3.540E-05 3.265E-05 3.010E-05 2.755E-05 2.532E-05 2.288E-05 2.095E-05 1.889E-05 1.715E-05 1.539E-05 1.387E-05 1.249E-05 1.132E-05 1.021E-05 9.337E-06 8.604E-06 7.953E-06 7.274E-06 6.840E-06 6.406E-06 5.972E-06 5.537E-06 5.103E-06 4.669E-06 4.234E-06 3.800E-06 3.366E-06 2.904E-06 2.714E-06 2.253E-06 2.036E-06 1.819E-06 1.764E-06 1.520E-06 1.520E-06 1.384E-06 1.303E-06 1.303E-06 1.303E-06 1.330E-06 1.086E-06 1.113E-06 8.686E-07 8.957E-07 6.514E-07 5.158E-07 4.343E-07 2.986E-07 2.171E-07 2.442E-07 Z
0.000E+00 1.593E-04 7.649E-04 2.273E-03 5.130E-03 9.693E-03 1.621E-02 2.484E-02 3.565E-02 4.867E-02 6.389E-02 8.124E-02 1.006E-01 1.216E-01 1.442E-01 1.678E-01 1.922E-01 2.171E-01 2.422E-01 2.672E-01 2.919E-01 3.162E-01 3.397E-01 3.623E-01 3.836E-01 4.035E-01 4.218E-01 4.385E-01 4.534E-01 4.666E-01 4.781E-01 4.880E-01 4.961E-01 5.024E-01 5.069E-01 5.096E-01 5.107E-01 5.102E-01 5.083E-01 5.052E-01 5.009E-01 4.953E-01 4.885E-01 4.807E-01 4.721E-01 4.627E-01 4.527E-01 4.422E-01 4.312E-01 4.199E-01 4.082E-01 3.963E-01 3.842E-01 3.719E-01 3.596E-01 3.472E-01 3.349E-01 3.228E-01 3.107E-01 2.989E-01 2.871E-01 2.756E-01 2.644E-01 2.534E-01 2.427E-01 2.323E-01 2.223E-01 2.125E-01 2.029E-01 1.936E-01 1.847E-01 1.760E-01 1.677E-01 1.597E-01 1.520E-01 1.445E-01 1.373E-01 1.303E-01 1.236E-01 1.173E-01 1.113E-01 1.056E-01 1.001E-01 9.485E-02 8.976E-02 8.487E-02 8.024E-02 7.589E-02 7.181E-02 6.798E-02 6.434E-02 6.084E-02 5.747E-02 5.423E-02 5.112E-02 4.816E-02 4.535E-02 4.268E-02 4.014E-02 3.774E-02 3.550E-02 3.342E-02 3.147E-02 2.964E-02 2.790E-02 2.622E-02 2.463E-02 2.313E-02 2.174E-02 2.045E-02 1.925E-02 1.811E-02 1.701E-02 1.595E-02 1.493E-02 1.397E-02 1.306E-02 1.223E-02 1.146E-02 1.074E-02 1.006E-02 9.405E-03 8.776E-03 8.176E-03 7.619E-03 7.113E-03 6.661E-03 6.253E-03 5.873E-03 5.504E-03 5.142E-03 4.787E-03 4.448E-03 4.131E-03 3.842E-03 3.581E-03 3.343E-03 3.123E-03 2.914E-03 2.713E-03 2.519E-03 2.334E-03 2.163E-03 2.010E-03 1.873E-03 1.749E-03 1.634E-03 1.524E-03 1.417E-03 1.314E-03 1.214E-03 1.124E-03 1.043E-03 9.663E-04 8.953E-04 8.291E-04 7.676E-04 7.102E-04 6.571E-04 6.079E-04 5.622E-04 5.201E-04 4.811E-04 4.450E-04 4.117E-04 3.809E-04 3.524E-04 3.260E-04 3.014E-04 2.787E-04 2.574E-04 2.375E-04 2.188E-04 2.012E-04 1.850E-04 1.697E-04 1.554E-04 1.423E-04 1.301E-04 1.188E-04 1.085E-04 9.930E-05 9.089E-05 8.341E-05 7.655E-05 7.048E-05 6.520E-05 6.023E-05 5.592E-05 5.185E-05 4.815E-05 4.467E-05 4.153E-05 3.849E-05 3.555E-05 3.278E-05 3.019E-05 2.762E-05 2.537E-05 2.293E-05 2.098E-05 1.892E-05 1.715E-05 1.541E-05 1.389E-05 1.250E-05 1.135E-05 1.023E-05 9.358E-06 8.612E-06 7.953E-06 7.277E-06 6.820E-06 6.385E-06 5.951E-06 5.517E-06 5.095E-06 4.669E-06 4.232E-06 3.821E-06 3.384E-06 2.948E-06 2.732E-06 2.294E-06 2.080E-06 1.855E-06 1.782E-06 1.548E-06 1.543E-06 1.397E-06 1.323E-06 1.311E-06 1.303E-06 1.315E-06 1.086E-06 1.113E-06 8.686E-07 8.957E-07 6.514E-07 5.287E-07 4.420E-07 3.115E-07 2.377E-07 2.648E-07 2.059E-08 2.059E-08 2.059E-08 2.316E-08 Z
0.000E+00 1.590E-04 7.632E-04 2.267E-03 5.120E-03 9.680E-03 1.620E-02 2.483E-02 3.565E-02 4.868E-02 6.390E-02 8.123E-02 1.005E-01 1.216E-01 1.441E-01 1.677E-01 1.921E-01 2.171E-01 2.422E-01 2.673E-01 2.920E-01 3.163E-01 3.398E-01 3.623E-01 3.836E-01 4.034E-01 4.217E-01 4.384E-01 4.534E-01 4.666E-01 4.782E-01 4.879E-01 4.960E-01 5.022E-01 5.067E-01 5.095E-01 5.105E-01 5.101E-01 5.083E-01 5.052E-01 5.008E-01 4.953E-01 4.885E-01 4.807E-01 4.721E-01 4.627E-01 4.528E-01 4.423E-01 4.314E-01 4.200E-01 4.083E-01 3.963E-01 3.841E-01 3.719E-01 3.595E-01 3.472E-01 3.349E-01 3.228E-01 3.108E-01 2.990E-01 2.873E-01 2.758E-01 2.645E-01 2.535E-01 2.428E-01 2.324E-01 2.223E-01 2.124E-01 2.029E-01 1.936E-01 1.846E-01 1.760E-01 1.676E-01 1.597E-01 1.520E-01 1.445E-01 1.373E-01 1.303E-01 1.236E-01 1.173E-01 1.113E-01 1.056E-01 1.001E-01 9.489E-02 8.982E-02 8.494E-02 8.030E-02 7.592E-02 7.182E-02 6.796E-02 6.430E-02 6.080E-02 5.744E-02 5.420E-02 5.111E-02 4.817E-02 4.537E-02 4.270E-02 4.016E-02 3.776E-02 3.553E-02 3.345E-02 3.150E-02 2.966E-02 2.790E-02 2.622E-02 2.462E-02 2.312E-02 2.173E-02 2.045E-02 1.924E-02 1.810E-02 1.700E-02 1.594E-02 1.493E-02 1.397E-02 1.307E-02 1.224E-02 1.147E-02 1.075E-02 1.007E-02 9.412E-03 8.784E-03 8.188E-03 7.632E-03 7.126E-03 6.672E-03 6.260E-03 5.875E-03 5.504E-03 5.140E-03 4.786E-03 4.447E-03 4.132E-03 3.842E-03 3.580E-03 3.342E-03 3.122E-03 2.915E-03 2.715E-03 2.520E-03 2.335E-03 2.163E-03 2.010E-03 1.874E-03 1.751E-03 1.637E-03 1.528E-03 1.422E-03 1.318E-03 1.216E-03 1.125E-03 1.043E-03 9.659E-04 8.944E-04 8.277E-04 7.660E-04 7.084E-04 6.552E-04 6.060E-04 5.604E-04 5.183E-04 4.794E-04 4.435E-04 4.103E-04 3.796E-04 3.512E-04 3.250E-04 3.005E-04 2.780E-04 2.569E-04 2.373E-04 2.188E-04 2.016E-04 1.855E-04 1.704E-04 1.562E-04 1.431E-04 1.308E-04 1.194E-04 1.090E-04 9.964E-05 9.112E-05 8.352E-05 7.667E-05 7.063E-05 6.539E-05 6.052E-05 5.634E-05 5.237E-05 4.876E-05 4.533E-05 4.214E-05 3.910E-05 3.612E-05 3.324E-05 3.052E-05 2.789E-05 2.552E-05 2.309E-05 2.105E-05 1.900E-05 1.714E-05 1.549E-05 1.397E-05 1.257E-05 1.145E-05 1.030E-05 9.434E-06 8.641E-06 7.953E-06 7.286E-06 6.744E-06 6.310E-06 5.875E-06 5.441E-06 5.067E-06 4.669E-06 4.222E-06 3.896E-06 3.450E-06 3.109E-06 2.799E-06 2.445E-06 2.240E-06 1.987E-06 1.848E-06 1.652E-06 1.628E-06 1.444E-06 1.399E-06 1.339E-06 1.303E-06 1.258E-06 1.086E-06 1.113E-06 8.686E-07 8.957E-07 6.514E-07 5.759E-07 4.704E-07 3.588E-07 3.134E-07 3.405E-07 9.623E-08 9.623E-08 9.623E-08 1.082E-07 Z
0.000E+00 1.586E-04 7.603E-04 2.259E-03 5.104E-03 9.659E-03 1.618E-02 2.482E-02 3.566E-02 4.869E-02 6.391E-02 8.121E-02 1.005E-01 1.214E-01 1.439E-01 1.675E-01 1.920E-01 2.170E-01 2.422E-01 2.674E-01 2.922E-01 3.164E-01 3.399E-01 3.623E-01 3.835E-01 4.032E-01 4.215E-01 4.382E-01 4.533E-01 4.666E-01 4.782E-01 4.879E-01 4.958E-01 5.020E-01 5.064E-01 5.092E-01 5.103E-01 5.100E-01 5.082E-01 5.051E-01 5.008E-01 4.952E-01 4.884E-01 4.807E-01 4.721E-01 4.628E-01 4.530E-01 4.426E-01 4.316E-01 4.202E-01 4.084E-01 3.963E-01 3.841E-01 3.718E-01 3.595E-01 3.472E-01 3.350E-01 3.229E-01 3.109E-01 2.991E-01 2.875E-01 2.760E-01 2.647E-01 2.536E-01 2.428E-01 2.324E-01 2.222E-01 2.124E-01 2.028E-01 1.936E-01 1.846E-01 1.759E-01 1.676E-01 1.596E-01 1.519E-01 1.445E-01 1.373E-01 1.303E-01 1.236E-01 1.173E-01 1.113E-01 1.056E-01 1.002E-01 9.496E-02 8.992E-02 8.505E-02 8.038E-02 7.597E-02 7.182E-02 6.792E-02 6.425E-02 6.074E-02 5.738E-02 5.416E-02 5.110E-02 4.818E-02 4.539E-02 4.273E-02 4.019E-02 3.780E-02 3.557E-02 3.349E-02 3.155E-02 2.970E-02 2.791E-02 2.621E-02 2.459E-02 2.309E-02 2.171E-02 2.043E-02 1.923E-02 1.809E-02 1.699E-02 1.593E-02 1.492E-02 1.397E-02 1.308E-02 1.226E-02 1.149E-02 1.077E-02 1.008E-02 9.423E-03 8.798E-03 8.206E-03 7.654E-03 7.147E-03 6.689E-03 6.271E-03 5.879E-03 5.504E-03 5.138E-03 4.784E-03 4.447E-03 4.132E-03 3.843E-03 3.580E-03 3.341E-03 3.122E-03 2.916E-03 2.717E-03 2.522E-03 2.336E-03 2.163E-03 2.009E-03 1.874E-03 1.754E-03 1.642E-03 1.535E-03 1.429E-03 1.324E-03 1.220E-03 1.126E-03 1.043E-03 9.651E-04 8.929E-04 8.255E-04 7.634E-04 7.056E-04 6.522E-04 6.030E-04 5.576E-04 5.155E-04 4.768E-04 4.411E-04 4.081E-04 3.775E-04 3.492E-04 3.232E-04 2.991E-04 2.768E-04 2.561E-04 2.369E-04 2.188E-04 2.021E-04 1.863E-04 1.714E-04 1.574E-04 1.443E-04 1.319E-04 1.204E-04 1.098E-04 1.002E-04 9.150E-05 8.368E-05 7.687E-05 7.087E-05 6.569E-05 6.099E-05 5.700E-05 5.320E-05 4.973E-05 4.639E-05 4.310E-05 4.006E-05 3.702E-05 3.398E-05 3.105E-05 2.831E-05 2.576E-05 2.334E-05 2.117E-05 1.914E-05 1.713E-05 1.561E-05 1.409E-05 1.268E-05 1.162E-05 1.042E-05 9.555E-06 8.686E-06 7.953E-06 7.302E-06 6.623E-06 6.189E-06 5.754E-06 5.320E-06 5.021E-06 4.669E-06 4.207E-06 4.017E-06 3.556E-06 3.366E-06 2.904E-06 2.687E-06 2.497E-06 2.199E-06 1.954E-06 1.819E-06 1.764E-06 1.520E-06 1.520E-06 1.384E-06 1.303E-06 1.167E-06 1.086E-06 1.113E-06 8.686E-07 8.957E-07 6.514E-07 6.514E-07 5.158E-07 4.343E-07 4.343E-07 4.614E-07 2.171E-07 2.171E-07 2.171E-07 2.442E-07 Z
0.000E+00 1.663E-04 7.764E-04 2.277E-03 5.115E-03 9.656E-03 1.616E-02 2.479E-02 3.563E-02 4.866E-02 6.387E-02 8.114E-02 1.003E-01 1.213E-01 1.437E-01 1.673E-01 1.918E-01 2.168E-01 2.420E-01 2.671E-01 2.919E-01 3.161E-01 3.396E-01 3.621E-01 3.833E-01 4.031E-01 4.214E-01 4.381E-01 4.531E-01 4.664E-01 4.779E-01 4.877E-01 4.956E-01 5.018E-01 5.063E-01 5.091E-01 5.102E-01 5.098E-01 5.080E-01 5.049E-01 5.006E-01 4.950E-01 4.883E-01 4.806E-01 4.721E-01 4.628E-01 4.530E-01 4.425E-01 4.316E-01 4.202E-01 4.084E-01 3.964E-01 3.842E-01 3.719E-01 3.595E-01 3.472E-01 3.350E-01 3.229E-01 3.110E-01 2.992E-01 2.875E-01 2.760E-01 2.648E-01 2.537E-01 2.429E-01 2.325E-01 2.223E-01 2.125E-01 2.029E-01 1.936E-01 1.846E-01 1.760E-01 1.677E-01 1.597E-01 1.520E-01 1.446E-01 1.373E-01 1.304E-01 1.237E-01 1.173E-01 1.113E-01 1.057E-01 1.002E-01 9.501E-02 8.996E-02 8.509E-02 8.042E-02 7.601E-02 7.186E-02 6.796E-02 6.427E-02 6.077E-02 5.741E-02 5.419E-02 5.113E-02 4.821E-02 4.542E-02 4.276E-02 4.023E-02 3.783E-02 3.560E-02 3.353E-02 3.158E-02 2.973E-02 2.795E-02 2.625E-02 2.463E-02 2.313E-02 2.174E-02 2.045E-02 1.924E-02 1.809E-02 1.699E-02 1.593E-02 1.493E-02 1.398E-02 1.310E-02 1.227E-02 1.150E-02 1.077E-02 1.009E-02 9.435E-03 8.813E-03 8.223E-03 7.672E-03 7.164E-03 6.701E-03 6.277E-03 5.880E-03 5.500E-03 5.133E-03 4.781E-03 4.447E-03 4.136E-03 3.849E-03 3.587E-03 3.347E-03 3.126E-03 2.918E-03 2.719E-03 2.526E-03 2.340E-03 2.168E-03 2.012E-03 1.874E-03 1.751E-03 1.639E-03 1.534E-03 1.431E-03 1.329E-03 1.227E-03 1.128E-03 1.045E-03 9.679E-04 8.955E-04 8.282E-04 7.659E-04 7.080E-04 6.546E-04 6.055E-04 5.601E-04 5.182E-04 4.796E-04 4.439E-04 4.109E-04 3.802E-04 3.518E-04 3.256E-04 3.011E-04 2.785E-04 2.575E-04 2.380E-04 2.196E-04 2.027E-04 1.867E-04 1.717E-04 1.577E-04 1.446E-04 1.322E-04 1.207E-04 1.102E-04 1.006E-04 9.192E-05 8.405E-05 7.715E-05 7.105E-05 6.573E-05 6.092E-05 5.682E-05 5.297E-05 4.941E-05 4.609E-05 4.285E-05 3.984E-05 3.685E-05 3.391E-05 3.105E-05 2.834E-05 2.586E-05 2.345E-05 2.131E-05 1.928E-05 1.734E-05 1.576E-05 1.424E-05 1.287E-05 1.176E-05 1.060E-05 9.708E-06 8.833E-06 8.125E-06 7.448E-06 6.795E-06 6.348E-06 5.857E-06 5.422E-06 5.092E-06 4.720E-06 4.258E-06 4.068E-06 3.613E-06 3.359E-06 2.962E-06 2.687E-06 2.491E-06 2.211E-06 1.973E-06 1.857E-06 1.758E-06 1.577E-06 1.520E-06 1.416E-06 1.322E-06 1.205E-06 1.086E-06 1.075E-06 8.750E-07 8.383E-07 6.196E-07 6.004E-07 4.648E-07 3.833E-07 3.833E-07 3.721E-07 1.661E-07 1.661E-07 1.661E-07 1.868E-07 Z
0.000E+00 1.733E-04 7.910E-04 2.294E-03 5.126E-03 9.653E-03 1.614E-02 2.477E-02 3.560E-02 4.864E-02 6.383E-02 8.108E-02 1.002E-01 1.211E-01 1.435E-01 1.671E-01 1.916E-01 2.166E-01 2.417E-01 2.668E-01 2.916E-01 3.159E-01 3.394E-01 3.619E-01 3.831E-01 4.030E-01 4.212E-01 4.379E-01 4.529E-01 4.662E-01 4.777E-01 4.875E-01 4.955E-01 5.017E-01 5.062E-01 5.090E-01 5.101E-01 5.097E-01 5.078E-01 5.047E-01 5.004E-01 4.949E-01 4.882E-01 4.806E-01 4.721E-01 4.628E-01 4.530E-01 4.425E-01 4.316E-01 4.202E-01 4.084E-01 3.964E-01 3.842E-01 3.719E-01 3.596E-01 3.473E-01 3.351E-01 3.230E-01 3.111E-01 2.993E-01 2.876E-01 2.761E-01 2.648E-01 2.538E-01 2.430E-01 2.326E-01 2.224E-01 2.125E-01 2.029E-01 1.936E-01 1.847E-01 1.760E-01 1.677E-01 1.598E-01 1.521E-01 1.446E-01 1.374E-01 1.304E-01 1.237E-01 1.174E-01 1.114E-01 1.057E-01 1.003E-01 9.506E-02 9.000E-02 8.512E-02 8.046E-02 7.604E-02 7.189E-02 6.799E-02 6.430E-02 6.079E-02 5.743E-02 5.422E-02 5.115E-02 4.823E-02 4.545E-02 4.279E-02 4.026E-02 3.787E-02 3.563E-02 3.356E-02 3.161E-02 2.976E-02 2.799E-02 2.629E-02 2.467E-02 2.316E-02 2.176E-02 2.046E-02 1.924E-02 1.809E-02 1.699E-02 1.594E-02 1.494E-02 1.400E-02 1.311E-02 1.228E-02 1.151E-02 1.078E-02 1.010E-02 9.445E-03 8.826E-03 8.239E-03 7.688E-03 7.179E-03 6.712E-03 6.282E-03 5.880E-03 5.497E-03 5.129E-03 4.778E-03 4.447E-03 4.139E-03 3.854E-03 3.593E-03 3.352E-03 3.129E-03 2.921E-03 2.721E-03 2.529E-03 2.345E-03 2.172E-03 2.014E-03 1.873E-03 1.748E-03 1.636E-03 1.533E-03 1.433E-03 1.333E-03 1.234E-03 1.131E-03 1.048E-03 9.704E-04 8.980E-04 8.306E-04 7.682E-04 7.103E-04 6.569E-04 6.078E-04 5.625E-04 5.207E-04 4.821E-04 4.465E-04 4.136E-04 3.828E-04 3.543E-04 3.277E-04 3.030E-04 2.801E-04 2.587E-04 2.389E-04 2.203E-04 2.032E-04 1.871E-04 1.720E-04 1.579E-04 1.449E-04 1.325E-04 1.211E-04 1.106E-04 1.010E-04 9.229E-05 8.438E-05 7.741E-05 7.121E-05 6.577E-05 6.085E-05 5.665E-05 5.276E-05 4.913E-05 4.583E-05 4.262E-05 3.964E-05 3.668E-05 3.384E-05 3.105E-05 2.836E-05 2.595E-05 2.354E-05 2.143E-05 1.942E-05 1.753E-05 1.590E-05 1.438E-05 1.304E-05 1.190E-05 1.075E-05 9.847E-06 8.967E-06 8.283E-06 7.582E-06 6.953E-06 6.494E-06 5.950E-06 5.515E-06 5.156E-06 4.766E-06 4.305E-06 4.115E-06 3.666E-06 3.354E-06 3.014E-06 2.687E-06 2.485E-06 2.223E-06 1.991E-06 1.892E-06 1.752E-06 1.630E-06 1.520E-06 1.445E-06 1.340E-06 1.240E-06 1.086E-06 1.040E-06 8.808E-07 7.859E-07 5.904E-07 5.538E-07 4.182E-07 3.367E-07 3.367E-07 2.906E-07 1.195E-07 1.195E-07 1.195E-07 1.344E-07 Z
0.000E+00 1.766E-04 7.979E-04 2.301E-03 5.131E-03 9.651E-03 1.613E-02 2.475E-02 3.558E-02 4.862E-02 6.382E-02 8.106E-02 1.002E-01 1.211E-01 1.434E-01 1.670E-01 1.915E-01 2.165E-01 2.416E-01 2.667E-01 2.915E-01 3.157E-01 3.392E-01 3.618E-01 3.830E-01 4.029E-01 4.212E-01 4.378E-01 4.528E-01 4.661E-01 4.776E-01 4.874E-01 4.954E-01 5.016E-01 5.061E-01 5.089E-01 5.100E-01 5.096E-01 5.077E-01 5.046E-01 5.003E-01 4.948E-01 4.882E-01 4.805E-01 4.720E-01 4.628E-01 4.529E-01 4.425E-01 4.316E-01 4.202E-01 4.085E-01 3.964E-01 3.842E-01 3.720E-01 3.596E-01 3.473E-01 3.351E-01 3.231E-01 3.111E-01 2.993E-01 2.876E-01 2.761E-01 2.649E-01 2.538E-01 2.431E-01 2.326E-01 2.225E-01 2.126E-01 2.030E-01 1.937E-01 1.847E-01 1.760E-01 1.678E-01 1.598E-01 1.521E-01 1.447E-01 1.374E-01 1.305E-01 1.238E-01 1.174E-01 1.114E-01 1.057E-01 1.003E-01 9.508E-02 9.002E-02 8.514E-02 8.047E-02 7.606E-02 7.191E-02 6.800E-02 6.431E-02 6.080E-02 5.744E-02 5.423E-02 5.116E-02 4.825E-02 4.546E-02 4.281E-02 4.027E-02 3.788E-02 3.565E-02 3.357E-02 3.163E-02 2.978E-02 2.800E-02 2.630E-02 2.469E-02 2.317E-02 2.177E-02 2.046E-02 1.924E-02 1.809E-02 1.699E-02 1.594E-02 1.494E-02 1.400E-02 1.312E-02 1.229E-02 1.151E-02 1.079E-02 1.010E-02 9.450E-03 8.832E-03 8.247E-03 7.696E-03 7.186E-03 6.717E-03 6.285E-03 5.880E-03 5.495E-03 5.127E-03 4.777E-03 4.447E-03 4.140E-03 3.857E-03 3.596E-03 3.355E-03 3.131E-03 2.922E-03 2.722E-03 2.530E-03 2.347E-03 2.173E-03 2.015E-03 1.872E-03 1.747E-03 1.635E-03 1.533E-03 1.434E-03 1.335E-03 1.237E-03 1.132E-03 1.049E-03 9.716E-04 8.991E-04 8.317E-04 7.692E-04 7.113E-04 6.579E-04 6.088E-04 5.636E-04 5.219E-04 4.834E-04 4.477E-04 4.148E-04 3.840E-04 3.554E-04 3.288E-04 3.039E-04 2.808E-04 2.593E-04 2.394E-04 2.207E-04 2.034E-04 1.872E-04 1.722E-04 1.581E-04 1.450E-04 1.327E-04 1.212E-04 1.107E-04 1.011E-04 9.247E-05 8.454E-05 7.753E-05 7.129E-05 6.579E-05 6.081E-05 5.657E-05 5.266E-05 4.900E-05 4.570E-05 4.251E-05 3.954E-05 3.661E-05 3.380E-05 3.105E-05 2.837E-05 2.600E-05 2.358E-05 2.149E-05 1.948E-05 1.762E-05 1.597E-05 1.445E-05 1.312E-05 1.196E-05 1.083E-05 9.913E-06 9.030E-06 8.356E-06 7.645E-06 7.026E-06 6.562E-06 5.993E-06 5.559E-06 5.186E-06 4.788E-06 4.327E-06 4.137E-06 3.690E-06 3.351E-06 3.039E-06 2.687E-06 2.482E-06 2.229E-06 1.999E-06 1.908E-06 1.749E-06 1.654E-06 1.520E-06 1.459E-06 1.348E-06 1.257E-06 1.086E-06 1.023E-06 8.835E-07 7.613E-07 5.768E-07 5.319E-07 3.963E-07 3.148E-07 3.148E-07 2.523E-07 9.764E-08 9.764E-08 9.764E-08 1.098E-07 Z
0.000E+00 1.797E-04 8.045E-04 2.309E-03 5.136E-03 9.650E-03 1.613E-02 2.474E-02 3.557E-02 4.861E-02 6.380E-02 8.103E-02 1.002E-01 1.210E-01 1.434E-01 1.669E-01 1.914E-01 2.164E-01 2.415E-01 2.666E-01 2.914E-01 3.156E-01 3.391E-01 3.617E-01 3.830E-01 4.028E-01 4.211E-01 4.378E-01 4.527E-01 4.660E-01 4.775E-01 4.873E-01 4.953E-01 5.016E-01 5.061E-01 5.088E-01 5.100E-01 5.095E-01 5.077E-01 5.045E-01 5.002E-01 4.947E-01 4.881E-01 4.805E-01 4.720E-01 4.628E-01 4.529E-01 4.425E-01 4.316E-01 4.202E-01 4.085E-01 3.965E-01 3.843E-01 3.720E-01 3.597E-01 3.474E-01 3.352E-01 3.231E-01 3.111E-01 2.993E-01 2.877E-01 2.762E-01 2.649E-01 2.539E-01 2.431E-01 2.327E-01 2.225E-01 2.126E-01 2.030E-01 1.937E-01 1.847E-01 1.761E-01 1.678E-01 1.598E-01 1.521E-01 1.447E-01 1.375E-01 1.305E-01 1.238E-01 1.175E-01 1.115E-01 1.058E-01 1.003E-01 9.510E-02 9.003E-02 8.515E-02 8.049E-02 7.608E-02 7.192E-02 6.802E-02 6.432E-02 6.081E-02 5.745E-02 5.424E-02 5.118E-02 4.826E-02 4.548E-02 4.282E-02 4.029E-02 3.790E-02 3.567E-02 3.359E-02 3.164E-02 2.979E-02 2.802E-02 2.632E-02 2.470E-02 2.319E-02 2.178E-02 2.047E-02 1.924E-02 1.809E-02 1.699E-02 1.594E-02 1.495E-02 1.401E-02 1.312E-02 1.229E-02 1.152E-02 1.079E-02 1.010E-02 9.454E-03 8.838E-03 8.254E-03 7.704E-03 7.193E-03 6.722E-03 6.287E-03 5.880E-03 5.494E-03 5.125E-03 4.775E-03 4.447E-03 4.142E-03 3.859E-03 3.599E-03 3.357E-03 3.133E-03 2.923E-03 2.723E-03 2.532E-03 2.349E-03 2.175E-03 2.015E-03 1.872E-03 1.745E-03 1.634E-03 1.532E-03 1.435E-03 1.338E-03 1.240E-03 1.133E-03 1.050E-03 9.727E-04 9.002E-04 8.328E-04 7.703E-04 7.123E-04 6.589E-04 6.098E-04 5.647E-04 5.230E-04 4.845E-04 4.489E-04 4.160E-04 3.851E-04 3.565E-04 3.297E-04 3.048E-04 2.815E-04 2.599E-04 2.398E-04 2.210E-04 2.037E-04 1.874E-04 1.723E-04 1.582E-04 1.451E-04 1.328E-04 1.214E-04 1.109E-04 1.013E-04 9.264E-05 8.468E-05 7.764E-05 7.136E-05 6.581E-05 6.078E-05 5.649E-05 5.257E-05 4.887E-05 4.558E-05 4.240E-05 3.945E-05 3.653E-05 3.377E-05 3.105E-05 2.838E-05 2.604E-05 2.362E-05 2.154E-05 1.954E-05 1.771E-05 1.603E-05 1.451E-05 1.320E-05 1.202E-05 1.090E-05 9.976E-06 9.090E-06 8.427E-06 7.706E-06 7.097E-06 6.628E-06 6.035E-06 5.601E-06 5.215E-06 4.809E-06 4.348E-06 4.158E-06 3.714E-06 3.348E-06 3.062E-06 2.687E-06 2.480E-06 2.234E-06 2.007E-06 1.924E-06 1.747E-06 1.678E-06 1.520E-06 1.472E-06 1.356E-06 1.273E-06 1.086E-06 1.008E-06 8.861E-07 7.376E-07 5.637E-07 5.109E-07 3.753E-07 2.938E-07 2.938E-07 2.156E-07 7.664E-08 7.664E-08 7.664E-08 8.620E-08 Z
0.000E+00 1.857E-04 8.169E-04 2.323E-03 5.145E-03 9.647E-03 1.611E-02 2.472E-02 3.554E-02 4.859E-02 6.377E-02 8.098E-02 1.001E-01 1.209E-01 1.432E-01 1.668E-01 1.912E-01 2.162E-01 2.413E-01 2.664E-01 2.911E-01 3.154E-01 3.389E-01 3.615E-01 3.828E-01 4.027E-01 4.210E-01 4.376E-01 4.526E-01 4.658E-01 4.774E-01 4.871E-01 4.952E-01 5.015E-01 5.060E-01 5.088E-01 5.099E-01 5.094E-01 5.075E-01 5.044E-01 5.001E-01 4.946E-01 4.880E-01 4.805E-01 4.720E-01 4.628E-01 4.529E-01 4.425E-01 4.316E-01 4.202E-01 4.085E-01 3.965E-01 3.843E-01 3.720E-01 3.597E-01 3.474E-01 3.352E-01 3.232E-01 3.112E-01 2.994E-01 2.877E-01 2.762E-01 2.650E-01 2.539E-01 2.432E-01 2.327E-01 2.226E-01 2.127E-01 2.030E-01 1.937E-01 1.847E-01 1.761E-01 1.678E-01 1.599E-01 1.522E-01 1.448E-01 1.375E-01 1.305E-01 1.239E-01 1.175E-01 1.115E-01 1.058E-01 1.004E-01 9.513E-02 9.006E-02 8.518E-02 8.052E-02 7.611E-02 7.195E-02 6.804E-02 6.435E-02 6.083E-02 5.747E-02 5.426E-02 5.120E-02 4.828E-02 4.550E-02 4.284E-02 4.032E-02 3.793E-02 3.569E-02 3.361E-02 3.166E-02 2.982E-02 2.805E-02 2.635E-02 2.474E-02 2.321E-02 2.180E-02 2.048E-02 1.925E-02 1.809E-02 1.699E-02 1.595E-02 1.495E-02 1.402E-02 1.313E-02 1.230E-02 1.153E-02 1.080E-02 1.011E-02 9.463E-03 8.850E-03 8.267E-03 7.718E-03 7.206E-03 6.731E-03 6.292E-03 5.880E-03 5.491E-03 5.122E-03 4.773E-03 4.447E-03 4.145E-03 3.864E-03 3.604E-03 3.362E-03 3.136E-03 2.924E-03 2.725E-03 2.535E-03 2.352E-03 2.179E-03 2.017E-03 1.871E-03 1.743E-03 1.631E-03 1.531E-03 1.437E-03 1.342E-03 1.245E-03 1.135E-03 1.052E-03 9.748E-04 9.023E-04 8.348E-04 7.722E-04 7.142E-04 6.608E-04 6.118E-04 5.667E-04 5.251E-04 4.867E-04 4.511E-04 4.182E-04 3.873E-04 3.585E-04 3.316E-04 3.064E-04 2.828E-04 2.609E-04 2.406E-04 2.216E-04 2.041E-04 1.877E-04 1.726E-04 1.584E-04 1.454E-04 1.330E-04 1.216E-04 1.112E-04 1.016E-04 9.297E-05 8.497E-05 7.786E-05 7.150E-05 6.585E-05 6.072E-05 5.635E-05 5.239E-05 4.862E-05 4.535E-05 4.220E-05 3.928E-05 3.639E-05 3.371E-05 3.105E-05 2.840E-05 2.612E-05 2.370E-05 2.164E-05 1.965E-05 1.787E-05 1.615E-05 1.463E-05 1.335E-05 1.214E-05 1.103E-05 1.010E-05 9.204E-06 8.561E-06 7.820E-06 7.231E-06 6.752E-06 6.115E-06 5.681E-06 5.269E-06 4.849E-06 4.388E-06 4.197E-06 3.759E-06 3.343E-06 3.107E-06 2.687E-06 2.475E-06 2.244E-06 2.022E-06 1.954E-06 1.742E-06 1.723E-06 1.520E-06 1.497E-06 1.371E-06 1.302E-06 1.086E-06 9.778E-07 8.911E-07 6.930E-07 5.389E-07 4.712E-07 3.356E-07 2.541E-07 2.541E-07 1.461E-07 3.695E-08 3.695E-08 3.695E-08 4.156E-08 Z
0.000E+00 1.912E-04 8.285E-04 2.336E-03 5.153E-03 9.645E-03 1.610E-02 2.469E-02 3.552E-02 4.857E-02 6.375E-02 8.093E-02 9.999E-02 1.208E-01 1.431E-01 1.666E-01 1.911E-01 2.160E-01 2.412E-01 2.662E-01 2.909E-01 3.152E-01 3.387E-01 3.613E-01 3.827E-01 4.026E-01 4.209E-01 4.375E-01 4.524E-01 4.657E-01 4.772E-01 4.870E-01 4.950E-01 5.013E-01 5.059E-01 5.087E-01 5.098E-01 5.093E-01 5.074E-01 5.042E-01 4.999E-01 4.945E-01 4.880E-01 4.804E-01 4.720E-01 4.628E-01 4.529E-01 4.425E-01 4.316E-01 4.202E-01 4.085E-01 3.965E-01 3.844E-01 3.721E-01 3.598E-01 3.475E-01 3.353E-01 3.232E-01 3.112E-01 2.994E-01 2.878E-01 2.763E-01 2.650E-01 2.540E-01 2.433E-01 2.328E-01 2.226E-01 2.127E-01 2.031E-01 1.937E-01 1.848E-01 1.761E-01 1.679E-01 1.599E-01 1.523E-01 1.448E-01 1.376E-01 1.306E-01 1.239E-01 1.176E-01 1.116E-01 1.059E-01 1.004E-01 9.517E-02 9.009E-02 8.521E-02 8.055E-02 7.614E-02 7.198E-02 6.807E-02 6.437E-02 6.085E-02 5.749E-02 5.428E-02 5.122E-02 4.830E-02 4.552E-02 4.287E-02 4.034E-02 3.796E-02 3.572E-02 3.364E-02 3.169E-02 2.984E-02 2.808E-02 2.638E-02 2.476E-02 2.324E-02 2.181E-02 2.049E-02 1.925E-02 1.809E-02 1.699E-02 1.595E-02 1.496E-02 1.403E-02 1.314E-02 1.231E-02 1.153E-02 1.080E-02 1.012E-02 9.471E-03 8.860E-03 8.280E-03 7.731E-03 7.217E-03 6.740E-03 6.296E-03 5.880E-03 5.488E-03 5.118E-03 4.771E-03 4.447E-03 4.147E-03 3.868E-03 3.609E-03 3.366E-03 3.138E-03 2.926E-03 2.727E-03 2.537E-03 2.356E-03 2.182E-03 2.019E-03 1.870E-03 1.741E-03 1.629E-03 1.531E-03 1.439E-03 1.345E-03 1.250E-03 1.137E-03 1.054E-03 9.768E-04 9.042E-04 8.368E-04 7.740E-04 7.160E-04 6.626E-04 6.136E-04 5.685E-04 5.271E-04 4.887E-04 4.532E-04 4.203E-04 3.893E-04 3.604E-04 3.333E-04 3.079E-04 2.841E-04 2.619E-04 2.414E-04 2.222E-04 2.045E-04 1.880E-04 1.728E-04 1.586E-04 1.456E-04 1.333E-04 1.219E-04 1.115E-04 1.019E-04 9.327E-05 8.523E-05 7.806E-05 7.163E-05 6.588E-05 6.067E-05 5.621E-05 5.222E-05 4.840E-05 4.514E-05 4.202E-05 3.911E-05 3.626E-05 3.366E-05 3.105E-05 2.842E-05 2.619E-05 2.378E-05 2.174E-05 1.976E-05 1.802E-05 1.626E-05 1.474E-05 1.349E-05 1.224E-05 1.116E-05 1.021E-05 9.310E-06 8.686E-06 7.926E-06 7.356E-06 6.867E-06 6.189E-06 5.754E-06 5.320E-06 4.886E-06 4.424E-06 4.234E-06 3.800E-06 3.339E-06 3.149E-06 2.687E-06 2.470E-06 2.253E-06 2.036E-06 1.981E-06 1.737E-06 1.764E-06 1.520E-06 1.520E-06 1.384E-06 1.330E-06 1.086E-06 9.501E-07 8.957E-07 6.514E-07 5.158E-07 4.343E-07 2.986E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 1.888E-04 8.285E-04 2.347E-03 5.173E-03 9.652E-03 1.605E-02 2.454E-02 3.524E-02 4.818E-02 6.333E-02 8.060E-02 9.983E-02 1.208E-01 1.432E-01 1.668E-01 1.911E-01 2.159E-01 2.409E-01 2.659E-01 2.907E-01 3.150E-01 3.386E-01 3.612E-01 3.825E-01 4.024E-01 4.206E-01 4.372E-01 4.522E-01 4.654E-01 4.769E-01 4.867E-01 4.949E-01 5.013E-01 5.059E-01 5.087E-01 5.098E-01 5.093E-01 5.074E-01 5.042E-01 4.998E-01 4.944E-01 4.879E-01 4.804E-01 4.720E-01 4.629E-01 4.530E-01 4.426E-01 4.316E-01 4.201E-01 4.083E-01 3.963E-01 3.840E-01 3.718E-01 3.596E-01 3.474E-01 3.354E-01 3.234E-01 3.115E-01 2.996E-01 2.879E-01 2.763E-01 2.650E-01 2.540E-01 2.433E-01 2.328E-01 2.225E-01 2.126E-01 2.029E-01 1.936E-01 1.847E-01 1.761E-01 1.680E-01 1.601E-01 1.525E-01 1.450E-01 1.378E-01 1.307E-01 1.240E-01 1.176E-01 1.116E-01 1.060E-01 1.006E-01 9.534E-02 9.030E-02 8.543E-02 8.078E-02 7.635E-02 7.217E-02 6.821E-02 6.447E-02 6.093E-02 5.757E-02 5.438E-02 5.134E-02 4.842E-02 4.562E-02 4.293E-02 4.037E-02 3.797E-02 3.573E-02 3.364E-02 3.168E-02 2.982E-02 2.804E-02 2.635E-02 2.474E-02 2.324E-02 2.183E-02 2.051E-02 1.926E-02 1.809E-02 1.698E-02 1.594E-02 1.495E-02 1.402E-02 1.315E-02 1.233E-02 1.157E-02 1.085E-02 1.017E-02 9.519E-03 8.896E-03 8.300E-03 7.738E-03 7.214E-03 6.733E-03 6.287E-03 5.870E-03 5.476E-03 5.104E-03 4.756E-03 4.433E-03 4.134E-03 3.852E-03 3.586E-03 3.336E-03 3.103E-03 2.891E-03 2.698E-03 2.520E-03 2.351E-03 2.189E-03 2.032E-03 1.885E-03 1.752E-03 1.632E-03 1.525E-03 1.425E-03 1.327E-03 1.231E-03 1.126E-03 1.042E-03 9.638E-04 8.916E-04 8.251E-04 7.639E-04 7.079E-04 6.565E-04 6.094E-04 5.660E-04 5.260E-04 4.886E-04 4.538E-04 4.209E-04 3.901E-04 3.610E-04 3.336E-04 3.081E-04 2.843E-04 2.624E-04 2.421E-04 2.233E-04 2.060E-04 1.901E-04 1.753E-04 1.614E-04 1.484E-04 1.360E-04 1.244E-04 1.136E-04 1.034E-04 9.389E-05 8.520E-05 7.739E-05 7.030E-05 6.400E-05 5.860E-05 5.369E-05 4.962E-05 4.579E-05 4.264E-05 3.996E-05 3.732E-05 3.510E-05 3.268E-05 3.048E-05 2.856E-05 2.638E-05 2.435E-05 2.239E-05 2.041E-05 1.867E-05 1.694E-05 1.531E-05 1.401E-05 1.284E-05 1.173E-05 1.086E-05 9.989E-06 9.093E-06 8.442E-06 7.790E-06 7.302E-06 6.650E-06 5.972E-06 5.564E-06 4.886E-06 4.452E-06 4.017E-06 3.583E-06 3.149E-06 2.714E-06 2.416E-06 2.199E-06 1.954E-06 1.819E-06 1.764E-06 1.520E-06 1.520E-06 1.547E-06 1.303E-06 1.303E-06 1.303E-06 1.167E-06 1.086E-06 1.086E-06 9.501E-07 8.686E-07 8.686E-07 7.329E-07 6.514E-07 6.514E-07 5.158E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 2.442E-07 Z
0.000E+00 1.668E-04 7.771E-04 2.272E-03 5.087E-03 9.574E-03 1.599E-02 2.451E-02 3.522E-02 4.816E-02 6.330E-02 8.054E-02 9.973E-02 1.206E-01 1.429E-01 1.664E-01 1.906E-01 2.154E-01 2.404E-01 2.655E-01 2.903E-01 3.147E-01 3.382E-01 3.608E-01 3.821E-01 4.019E-01 4.203E-01 4.369E-01 4.518E-01 4.650E-01 4.764E-01 4.862E-01 4.944E-01 5.009E-01 5.056E-01 5.084E-01 5.096E-01 5.090E-01 5.071E-01 5.038E-01 4.994E-01 4.940E-01 4.875E-01 4.802E-01 4.721E-01 4.631E-01 4.533E-01 4.428E-01 4.318E-01 4.203E-01 4.085E-01 3.965E-01 3.843E-01 3.720E-01 3.597E-01 3.476E-01 3.355E-01 3.235E-01 3.116E-01 2.998E-01 2.880E-01 2.765E-01 2.652E-01 2.541E-01 2.433E-01 2.328E-01 2.226E-01 2.127E-01 2.031E-01 1.939E-01 1.850E-01 1.764E-01 1.681E-01 1.602E-01 1.525E-01 1.450E-01 1.378E-01 1.308E-01 1.241E-01 1.177E-01 1.117E-01 1.060E-01 1.006E-01 9.536E-02 9.036E-02 8.556E-02 8.095E-02 7.656E-02 7.236E-02 6.836E-02 6.456E-02 6.097E-02 5.757E-02 5.436E-02 5.131E-02 4.840E-02 4.560E-02 4.293E-02 4.039E-02 3.799E-02 3.575E-02 3.367E-02 3.173E-02 2.991E-02 2.817E-02 2.650E-02 2.489E-02 2.336E-02 2.192E-02 2.058E-02 1.933E-02 1.817E-02 1.706E-02 1.601E-02 1.500E-02 1.405E-02 1.315E-02 1.231E-02 1.153E-02 1.080E-02 1.013E-02 9.495E-03 8.888E-03 8.300E-03 7.733E-03 7.198E-03 6.705E-03 6.257E-03 5.850E-03 5.472E-03 5.115E-03 4.775E-03 4.454E-03 4.154E-03 3.873E-03 3.609E-03 3.361E-03 3.128E-03 2.914E-03 2.717E-03 2.537E-03 2.367E-03 2.203E-03 2.044E-03 1.893E-03 1.756E-03 1.634E-03 1.526E-03 1.425E-03 1.325E-03 1.225E-03 1.124E-03 1.041E-03 9.646E-04 8.939E-04 8.285E-04 7.683E-04 7.125E-04 6.609E-04 6.131E-04 5.685E-04 5.268E-04 4.877E-04 4.512E-04 4.169E-04 3.848E-04 3.550E-04 3.273E-04 3.019E-04 2.785E-04 2.569E-04 2.373E-04 2.193E-04 2.027E-04 1.874E-04 1.732E-04 1.598E-04 1.472E-04 1.353E-04 1.243E-04 1.137E-04 1.038E-04 9.468E-05 8.605E-05 7.847E-05 7.139E-05 6.525E-05 5.969E-05 5.480E-05 5.046E-05 4.674E-05 4.354E-05 4.047E-05 3.776E-05 3.537E-05 3.312E-05 3.094E-05 2.877E-05 2.674E-05 2.478E-05 2.280E-05 2.106E-05 1.930E-05 1.778E-05 1.639E-05 1.509E-05 1.376E-05 1.268E-05 1.175E-05 1.064E-05 9.745E-06 9.120E-06 8.225E-06 7.573E-06 6.922E-06 6.270E-06 5.782E-06 5.103E-06 4.669E-06 4.261E-06 3.556E-06 3.366E-06 2.932E-06 2.633E-06 2.253E-06 2.199E-06 1.954E-06 1.819E-06 1.737E-06 1.737E-06 1.602E-06 1.520E-06 1.547E-06 1.303E-06 1.167E-06 1.086E-06 9.501E-07 8.686E-07 7.329E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 5.158E-07 4.343E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 8.150E-08 Z
0.000E+00 1.466E-04 7.376E-04 2.228E-03 5.050E-03 9.545E-03 1.597E-02 2.450E-02 3.524E-02 4.820E-02 6.335E-02 8.055E-02 9.964E-02 1.204E-01 1.426E-01 1.659E-01 1.901E-01 2.148E-01 2.397E-01 2.648E-01 2.896E-01 3.141E-01 3.378E-01 3.605E-01 3.818E-01 4.017E-01 4.201E-01 4.368E-01 4.517E-01 4.650E-01 4.765E-01 4.862E-01 4.942E-01 5.006E-01 5.052E-01 5.080E-01 5.091E-01 5.086E-01 5.066E-01 5.033E-01 4.989E-01 4.935E-01 4.871E-01 4.798E-01 4.717E-01 4.628E-01 4.533E-01 4.429E-01 4.319E-01 4.204E-01 4.085E-01 3.964E-01 3.843E-01 3.721E-01 3.600E-01 3.479E-01 3.358E-01 3.237E-01 3.117E-01 2.998E-01 2.881E-01 2.765E-01 2.651E-01 2.539E-01 2.431E-01 2.327E-01 2.226E-01 2.128E-01 2.033E-01 1.941E-01 1.852E-01 1.766E-01 1.683E-01 1.603E-01 1.527E-01 1.453E-01 1.381E-01 1.311E-01 1.244E-01 1.180E-01 1.119E-01 1.062E-01 1.008E-01 9.558E-02 9.056E-02 8.572E-02 8.109E-02 7.668E-02 7.249E-02 6.851E-02 6.472E-02 6.111E-02 5.767E-02 5.440E-02 5.131E-02 4.838E-02 4.561E-02 4.298E-02 4.048E-02 3.812E-02 3.589E-02 3.381E-02 3.187E-02 3.002E-02 2.826E-02 2.656E-02 2.493E-02 2.339E-02 2.194E-02 2.058E-02 1.931E-02 1.811E-02 1.698E-02 1.592E-02 1.492E-02 1.400E-02 1.314E-02 1.233E-02 1.156E-02 1.083E-02 1.013E-02 9.476E-03 8.867E-03 8.298E-03 7.765E-03 7.259E-03 6.780E-03 6.327E-03 5.901E-03 5.502E-03 5.131E-03 4.789E-03 4.473E-03 4.179E-03 3.900E-03 3.635E-03 3.383E-03 3.148E-03 2.930E-03 2.728E-03 2.541E-03 2.364E-03 2.197E-03 2.040E-03 1.896E-03 1.764E-03 1.646E-03 1.539E-03 1.438E-03 1.339E-03 1.242E-03 1.134E-03 1.050E-03 9.719E-04 8.995E-04 8.326E-04 7.712E-04 7.147E-04 6.628E-04 6.152E-04 5.713E-04 5.305E-04 4.923E-04 4.566E-04 4.231E-04 3.914E-04 3.614E-04 3.331E-04 3.070E-04 2.824E-04 2.601E-04 2.394E-04 2.204E-04 2.030E-04 1.870E-04 1.725E-04 1.589E-04 1.463E-04 1.345E-04 1.234E-04 1.132E-04 1.035E-04 9.443E-05 8.618E-05 7.883E-05 7.196E-05 6.588E-05 6.056E-05 5.581E-05 5.157E-05 4.777E-05 4.443E-05 4.115E-05 3.822E-05 3.548E-05 3.279E-05 3.032E-05 2.790E-05 2.557E-05 2.356E-05 2.152E-05 1.954E-05 1.794E-05 1.642E-05 1.487E-05 1.371E-05 1.262E-05 1.151E-05 1.064E-05 9.907E-06 9.256E-06 8.604E-06 7.926E-06 7.492E-06 6.922E-06 6.406E-06 5.972E-06 5.402E-06 4.886E-06 4.316E-06 3.800E-06 3.366E-06 2.932E-06 2.470E-06 2.280E-06 1.954E-06 1.819E-06 1.764E-06 1.520E-06 1.520E-06 1.520E-06 1.384E-06 1.303E-06 1.330E-06 1.086E-06 1.086E-06 9.501E-07 8.686E-07 8.957E-07 6.514E-07 6.514E-07 6.514E-07 6.785E-07 4.343E-07 4.343E-07 4.343E-07 4.614E-07 2.171E-07 2.442E-07 Z
0.000E+00 1.469E-04 7.321E-04 2.205E-03 4.997E-03 9.454E-03 1.583E-02 2.430E-02 3.496E-02 4.786E-02 6.296E-02 8.017E-02 9.929E-02 1.201E-01 1.423E-01 1.656E-01 1.898E-01 2.145E-01 2.395E-01 2.646E-01 2.893E-01 3.136E-01 3.372E-01 3.598E-01 3.812E-01 4.012E-01 4.197E-01 4.365E-01 4.515E-01 4.647E-01 4.760E-01 4.856E-01 4.934E-01 4.997E-01 5.043E-01 5.072E-01 5.085E-01 5.082E-01 5.064E-01 5.033E-01 4.990E-01 4.936E-01 4.872E-01 4.798E-01 4.716E-01 4.627E-01 4.530E-01 4.427E-01 4.318E-01 4.203E-01 4.085E-01 3.964E-01 3.842E-01 3.720E-01 3.598E-01 3.476E-01 3.355E-01 3.235E-01 3.116E-01 2.998E-01 2.880E-01 2.765E-01 2.652E-01 2.541E-01 2.434E-01 2.330E-01 2.229E-01 2.131E-01 2.036E-01 1.943E-01 1.853E-01 1.767E-01 1.684E-01 1.605E-01 1.529E-01 1.455E-01 1.383E-01 1.313E-01 1.246E-01 1.182E-01 1.122E-01 1.064E-01 1.010E-01 9.571E-02 9.063E-02 8.576E-02 8.114E-02 7.676E-02 7.262E-02 6.868E-02 6.493E-02 6.132E-02 5.787E-02 5.456E-02 5.142E-02 4.845E-02 4.566E-02 4.303E-02 4.056E-02 3.824E-02 3.605E-02 3.398E-02 3.201E-02 3.014E-02 2.836E-02 2.667E-02 2.506E-02 2.353E-02 2.207E-02 2.070E-02 1.940E-02 1.819E-02 1.707E-02 1.601E-02 1.502E-02 1.409E-02 1.321E-02 1.239E-02 1.162E-02 1.090E-02 1.022E-02 9.565E-03 8.942E-03 8.352E-03 7.799E-03 7.285E-03 6.807E-03 6.356E-03 5.929E-03 5.523E-03 5.142E-03 4.790E-03 4.466E-03 4.166E-03 3.884E-03 3.618E-03 3.367E-03 3.132E-03 2.915E-03 2.716E-03 2.532E-03 2.362E-03 2.204E-03 2.057E-03 1.921E-03 1.793E-03 1.673E-03 1.558E-03 1.448E-03 1.343E-03 1.242E-03 1.138E-03 1.052E-03 9.714E-04 8.976E-04 8.303E-04 7.692E-04 7.139E-04 6.640E-04 6.185E-04 5.769E-04 5.381E-04 5.018E-04 4.670E-04 4.339E-04 4.019E-04 3.711E-04 3.415E-04 3.136E-04 2.873E-04 2.629E-04 2.405E-04 2.198E-04 2.013E-04 1.844E-04 1.695E-04 1.556E-04 1.434E-04 1.321E-04 1.219E-04 1.126E-04 1.039E-04 9.595E-05 8.857E-05 8.197E-05 7.568E-05 7.000E-05 6.468E-05 5.993E-05 5.556E-05 5.157E-05 4.777E-05 4.443E-05 4.115E-05 3.808E-05 3.526E-05 3.260E-05 2.975E-05 2.728E-05 2.489E-05 2.247E-05 2.028E-05 1.846E-05 1.672E-05 1.509E-05 1.376E-05 1.268E-05 1.173E-05 1.083E-05 1.021E-05 9.473E-06 8.794E-06 8.225E-06 7.736E-06 7.057E-06 6.650E-06 5.972E-06 5.537E-06 5.103E-06 4.669E-06 4.234E-06 3.800E-06 3.339E-06 3.149E-06 2.850E-06 2.633E-06 2.416E-06 2.171E-06 2.036E-06 1.981E-06 1.737E-06 1.602E-06 1.520E-06 1.384E-06 1.330E-06 1.086E-06 9.501E-07 8.686E-07 7.329E-07 6.785E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 1.456E-04 7.335E-04 2.216E-03 5.019E-03 9.479E-03 1.584E-02 2.429E-02 3.490E-02 4.773E-02 6.274E-02 7.985E-02 9.889E-02 1.196E-01 1.418E-01 1.651E-01 1.891E-01 2.137E-01 2.385E-01 2.635E-01 2.884E-01 3.129E-01 3.366E-01 3.593E-01 3.807E-01 4.006E-01 4.189E-01 4.356E-01 4.506E-01 4.639E-01 4.755E-01 4.852E-01 4.932E-01 4.994E-01 5.039E-01 5.068E-01 5.082E-01 5.081E-01 5.064E-01 5.033E-01 4.989E-01 4.935E-01 4.871E-01 4.797E-01 4.715E-01 4.625E-01 4.527E-01 4.423E-01 4.314E-01 4.201E-01 4.085E-01 3.967E-01 3.848E-01 3.727E-01 3.605E-01 3.482E-01 3.361E-01 3.240E-01 3.120E-01 3.001E-01 2.883E-01 2.767E-01 2.653E-01 2.543E-01 2.436E-01 2.332E-01 2.230E-01 2.131E-01 2.036E-01 1.944E-01 1.856E-01 1.770E-01 1.687E-01 1.607E-01 1.530E-01 1.455E-01 1.383E-01 1.314E-01 1.247E-01 1.184E-01 1.123E-01 1.066E-01 1.011E-01 9.575E-02 9.068E-02 8.582E-02 8.121E-02 7.682E-02 7.267E-02 6.873E-02 6.498E-02 6.142E-02 5.800E-02 5.472E-02 5.158E-02 4.859E-02 4.579E-02 4.316E-02 4.071E-02 3.840E-02 3.621E-02 3.411E-02 3.209E-02 3.016E-02 2.832E-02 2.658E-02 2.497E-02 2.346E-02 2.205E-02 2.072E-02 1.945E-02 1.824E-02 1.711E-02 1.604E-02 1.505E-02 1.413E-02 1.326E-02 1.245E-02 1.167E-02 1.094E-02 1.024E-02 9.591E-03 8.975E-03 8.390E-03 7.834E-03 7.308E-03 6.813E-03 6.351E-03 5.918E-03 5.514E-03 5.139E-03 4.795E-03 4.481E-03 4.190E-03 3.915E-03 3.650E-03 3.393E-03 3.149E-03 2.925E-03 2.724E-03 2.546E-03 2.384E-03 2.231E-03 2.084E-03 1.941E-03 1.804E-03 1.675E-03 1.556E-03 1.443E-03 1.337E-03 1.234E-03 1.148E-03 1.064E-03 9.852E-04 9.125E-04 8.451E-04 7.829E-04 7.251E-04 6.716E-04 6.220E-04 5.760E-04 5.331E-04 4.931E-04 4.560E-04 4.213E-04 3.892E-04 3.593E-04 3.315E-04 3.058E-04 2.820E-04 2.600E-04 2.394E-04 2.204E-04 2.029E-04 1.864E-04 1.711E-04 1.569E-04 1.436E-04 1.315E-04 1.201E-04 1.099E-04 1.007E-04 9.248E-05 8.512E-05 7.836E-05 7.258E-05 6.748E-05 6.297E-05 5.874E-05 5.497E-05 5.125E-05 4.777E-05 4.430E-05 4.080E-05 3.754E-05 3.428E-05 3.116E-05 2.812E-05 2.519E-05 2.256E-05 2.030E-05 1.824E-05 1.650E-05 1.487E-05 1.371E-05 1.259E-05 1.173E-05 1.083E-05 1.018E-05 9.690E-06 9.012E-06 8.604E-06 7.926E-06 7.492E-06 6.922E-06 6.406E-06 5.836E-06 5.320E-06 4.886E-06 4.316E-06 3.936E-06 3.583E-06 3.122E-06 2.932E-06 2.633E-06 2.416E-06 2.199E-06 1.954E-06 1.819E-06 1.602E-06 1.520E-06 1.384E-06 1.303E-06 1.167E-06 1.086E-06 1.086E-06 9.501E-07 8.686E-07 8.957E-07 6.514E-07 6.514E-07 5.158E-07 4.343E-07 2.986E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 1.310E-04 6.992E-04 2.162E-03 4.945E-03 9.382E-03 1.572E-02 2.414E-02 3.472E-02 4.749E-02 6.241E-02 7.939E-02 9.829E-02 1.189E-01 1.411E-01 1.644E-01 1.886E-01 2.133E-01 2.381E-01 2.628E-01 2.874E-01 3.115E-01 3.351E-01 3.577E-01 3.792E-01 3.991E-01 4.175E-01 4.343E-01 4.495E-01 4.630E-01 4.747E-01 4.846E-01 4.927E-01 4.990E-01 5.037E-01 5.067E-01 5.081E-01 5.080E-01 5.063E-01 5.033E-01 4.989E-01 4.934E-01 4.869E-01 4.794E-01 4.711E-01 4.620E-01 4.522E-01 4.418E-01 4.310E-01 4.199E-01 4.085E-01 3.970E-01 3.851E-01 3.730E-01 3.607E-01 3.484E-01 3.362E-01 3.241E-01 3.122E-01 3.003E-01 2.886E-01 2.770E-01 2.656E-01 2.546E-01 2.438E-01 2.333E-01 2.232E-01 2.133E-01 2.038E-01 1.947E-01 1.858E-01 1.773E-01 1.690E-01 1.610E-01 1.532E-01 1.458E-01 1.386E-01 1.317E-01 1.250E-01 1.187E-01 1.126E-01 1.068E-01 1.012E-01 9.593E-02 9.087E-02 8.604E-02 8.142E-02 7.702E-02 7.286E-02 6.891E-02 6.516E-02 6.159E-02 5.816E-02 5.489E-02 5.175E-02 4.878E-02 4.598E-02 4.335E-02 4.086E-02 3.850E-02 3.625E-02 3.413E-02 3.212E-02 3.023E-02 2.843E-02 2.673E-02 2.513E-02 2.362E-02 2.220E-02 2.086E-02 1.958E-02 1.838E-02 1.724E-02 1.616E-02 1.516E-02 1.422E-02 1.333E-02 1.249E-02 1.169E-02 1.095E-02 1.027E-02 9.637E-03 9.037E-03 8.461E-03 7.907E-03 7.376E-03 6.874E-03 6.402E-03 5.963E-03 5.556E-03 5.182E-03 4.839E-03 4.521E-03 4.224E-03 3.941E-03 3.672E-03 3.417E-03 3.178E-03 2.956E-03 2.754E-03 2.570E-03 2.402E-03 2.246E-03 2.096E-03 1.951E-03 1.811E-03 1.677E-03 1.553E-03 1.440E-03 1.336E-03 1.237E-03 1.147E-03 1.063E-03 9.846E-04 9.123E-04 8.454E-04 7.836E-04 7.267E-04 6.738E-04 6.249E-04 5.796E-04 5.373E-04 4.980E-04 4.613E-04 4.271E-04 3.953E-04 3.653E-04 3.372E-04 3.110E-04 2.863E-04 2.633E-04 2.418E-04 2.217E-04 2.030E-04 1.859E-04 1.699E-04 1.554E-04 1.423E-04 1.303E-04 1.196E-04 1.100E-04 1.013E-04 9.348E-05 8.632E-05 7.988E-05 7.416E-05 6.875E-05 6.387E-05 5.928E-05 5.507E-05 5.089E-05 4.720E-05 4.351E-05 4.009E-05 3.681E-05 3.377E-05 3.070E-05 2.799E-05 2.560E-05 2.332E-05 2.136E-05 1.968E-05 1.816E-05 1.661E-05 1.544E-05 1.420E-05 1.327E-05 1.216E-05 1.129E-05 1.026E-05 9.555E-06 8.686E-06 7.953E-06 7.302E-06 6.623E-06 6.053E-06 5.537E-06 5.103E-06 4.669E-06 4.234E-06 3.800E-06 3.366E-06 2.932E-06 2.633E-06 2.253E-06 2.036E-06 1.819E-06 1.602E-06 1.520E-06 1.384E-06 1.303E-06 1.330E-06 1.086E-06 1.113E-06 8.686E-07 8.957E-07 6.514E-07 6.785E-07 4.343E-07 4.614E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 1.336E-04 6.965E-04 2.140E-03 4.892E-03 9.300E-03 1.562E-02 2.401E-02 3.457E-02 4.731E-02 6.217E-02 7.906E-02 9.782E-02 1.183E-01 1.402E-01 1.634E-01 1.876E-01 2.125E-01 2.376E-01 2.626E-01 2.873E-01 3.113E-01 3.346E-01 3.570E-01 3.783E-01 3.983E-01 4.168E-01 4.338E-01 4.491E-01 4.627E-01 4.745E-01 4.843E-01 4.923E-01 4.984E-01 5.028E-01 5.056E-01 5.069E-01 5.069E-01 5.055E-01 5.029E-01 4.988E-01 4.935E-01 4.870E-01 4.794E-01 4.711E-01 4.620E-01 4.523E-01 4.420E-01 4.311E-01 4.198E-01 4.083E-01 3.965E-01 3.845E-01 3.725E-01 3.604E-01 3.483E-01 3.363E-01 3.244E-01 3.125E-01 3.007E-01 2.890E-01 2.774E-01 2.660E-01 2.549E-01 2.440E-01 2.334E-01 2.232E-01 2.133E-01 2.038E-01 1.947E-01 1.858E-01 1.773E-01 1.690E-01 1.610E-01 1.533E-01 1.459E-01 1.388E-01 1.319E-01 1.253E-01 1.190E-01 1.128E-01 1.070E-01 1.015E-01 9.620E-02 9.117E-02 8.633E-02 8.167E-02 7.723E-02 7.303E-02 6.909E-02 6.537E-02 6.182E-02 5.841E-02 5.511E-02 5.194E-02 4.891E-02 4.604E-02 4.335E-02 4.084E-02 3.851E-02 3.633E-02 3.427E-02 3.231E-02 3.043E-02 2.862E-02 2.689E-02 2.526E-02 2.372E-02 2.227E-02 2.089E-02 1.958E-02 1.835E-02 1.721E-02 1.616E-02 1.520E-02 1.429E-02 1.342E-02 1.257E-02 1.177E-02 1.100E-02 1.030E-02 9.646E-03 9.030E-03 8.442E-03 7.882E-03 7.358E-03 6.875E-03 6.430E-03 6.014E-03 5.618E-03 5.239E-03 4.881E-03 4.548E-03 4.242E-03 3.959E-03 3.693E-03 3.440E-03 3.199E-03 2.972E-03 2.761E-03 2.568E-03 2.392E-03 2.230E-03 2.078E-03 1.935E-03 1.798E-03 1.669E-03 1.550E-03 1.442E-03 1.342E-03 1.248E-03 1.158E-03 1.075E-03 9.981E-04 9.259E-04 8.583E-04 7.953E-04 7.367E-04 6.823E-04 6.317E-04 5.850E-04 5.420E-04 5.025E-04 4.660E-04 4.324E-04 4.010E-04 3.718E-04 3.443E-04 3.184E-04 2.939E-04 2.705E-04 2.485E-04 2.278E-04 2.083E-04 1.905E-04 1.741E-04 1.594E-04 1.460E-04 1.342E-04 1.234E-04 1.139E-04 1.052E-04 9.736E-05 9.033E-05 8.360E-05 7.749E-05 7.174E-05 6.658E-05 6.170E-05 5.708E-05 5.296E-05 4.910E-05 4.538E-05 4.205E-05 3.876E-05 3.572E-05 3.282E-05 2.997E-05 2.750E-05 2.508E-05 2.291E-05 2.071E-05 1.889E-05 1.713E-05 1.561E-05 1.422E-05 1.292E-05 1.173E-05 1.072E-05 9.745E-06 9.120E-06 8.360E-06 7.790E-06 7.274E-06 6.840E-06 6.406E-06 5.972E-06 5.537E-06 5.076E-06 4.886E-06 4.452E-06 4.017E-06 3.583E-06 3.149E-06 2.850E-06 2.470E-06 2.280E-06 1.981E-06 1.764E-06 1.520E-06 1.384E-06 1.330E-06 1.086E-06 9.501E-07 8.957E-07 6.514E-07 6.785E-07 4.343E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 2.171E-07 3.528E-07 4.343E-07 4.343E-07 5.699E-07 6.514E-07 7.871E-07 8.415E-07 Z
0.000E+00 1.339E-04 6.771E-04 2.067E-03 4.747E-03 9.092E-03 1.538E-02 2.379E-02 3.438E-02 4.714E-02 6.197E-02 7.877E-02 9.737E-02 1.176E-01 1.394E-01 1.625E-01 1.866E-01 2.115E-01 2.368E-01 2.619E-01 2.866E-01 3.106E-01 3.338E-01 3.560E-01 3.771E-01 3.970E-01 4.155E-01 4.324E-01 4.477E-01 4.611E-01 4.727E-01 4.825E-01 4.906E-01 4.970E-01 5.017E-01 5.048E-01 5.064E-01 5.064E-01 5.052E-01 5.026E-01 4.987E-01 4.936E-01 4.873E-01 4.798E-01 4.714E-01 4.622E-01 4.523E-01 4.418E-01 4.309E-01 4.197E-01 4.082E-01 3.965E-01 3.847E-01 3.727E-01 3.607E-01 3.486E-01 3.366E-01 3.246E-01 3.128E-01 3.011E-01 2.895E-01 2.779E-01 2.665E-01 2.554E-01 2.445E-01 2.340E-01 2.239E-01 2.140E-01 2.045E-01 1.953E-01 1.863E-01 1.778E-01 1.694E-01 1.614E-01 1.536E-01 1.461E-01 1.389E-01 1.321E-01 1.255E-01 1.192E-01 1.132E-01 1.074E-01 1.018E-01 9.648E-02 9.136E-02 8.647E-02 8.181E-02 7.739E-02 7.319E-02 6.922E-02 6.547E-02 6.191E-02 5.849E-02 5.521E-02 5.206E-02 4.905E-02 4.621E-02 4.354E-02 4.104E-02 3.868E-02 3.645E-02 3.434E-02 3.235E-02 3.047E-02 2.870E-02 2.701E-02 2.540E-02 2.385E-02 2.237E-02 2.096E-02 1.964E-02 1.842E-02 1.729E-02 1.626E-02 1.529E-02 1.435E-02 1.344E-02 1.257E-02 1.175E-02 1.099E-02 1.030E-02 9.664E-03 9.064E-03 8.489E-03 7.934E-03 7.406E-03 6.911E-03 6.451E-03 6.024E-03 5.625E-03 5.248E-03 4.893E-03 4.562E-03 4.256E-03 3.974E-03 3.711E-03 3.463E-03 3.227E-03 3.003E-03 2.794E-03 2.601E-03 2.424E-03 2.260E-03 2.106E-03 1.961E-03 1.824E-03 1.694E-03 1.573E-03 1.461E-03 1.357E-03 1.259E-03 1.171E-03 1.087E-03 1.007E-03 9.329E-04 8.632E-04 7.980E-04 7.372E-04 6.806E-04 6.284E-04 5.803E-04 5.363E-04 4.964E-04 4.602E-04 4.273E-04 3.972E-04 3.696E-04 3.440E-04 3.198E-04 2.968E-04 2.748E-04 2.536E-04 2.334E-04 2.142E-04 1.963E-04 1.794E-04 1.642E-04 1.504E-04 1.382E-04 1.272E-04 1.176E-04 1.088E-04 1.011E-04 9.400E-05 8.740E-05 8.100E-05 7.489E-05 6.916E-05 6.349E-05 5.817E-05 5.317E-05 4.842E-05 4.405E-05 4.006E-05 3.626E-05 3.290E-05 2.983E-05 2.712E-05 2.486E-05 2.266E-05 2.082E-05 1.930E-05 1.789E-05 1.680E-05 1.572E-05 1.479E-05 1.368E-05 1.284E-05 1.173E-05 1.086E-05 9.989E-06 9.120E-06 8.252E-06 7.383E-06 6.650E-06 5.999E-06 5.320E-06 4.886E-06 4.452E-06 4.017E-06 3.556E-06 3.366E-06 3.067E-06 2.687E-06 2.497E-06 2.199E-06 1.981E-06 1.737E-06 1.602E-06 1.384E-06 1.330E-06 1.086E-06 1.113E-06 8.686E-07 8.686E-07 8.957E-07 6.514E-07 6.514E-07 6.514E-07 6.785E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 1.199E-04 6.413E-04 2.009E-03 4.672E-03 9.016E-03 1.532E-02 2.374E-02 3.434E-02 4.708E-02 6.188E-02 7.862E-02 9.717E-02 1.174E-01 1.391E-01 1.621E-01 1.862E-01 2.109E-01 2.360E-01 2.611E-01 2.857E-01 3.098E-01 3.332E-01 3.555E-01 3.766E-01 3.964E-01 4.147E-01 4.315E-01 4.466E-01 4.601E-01 4.720E-01 4.820E-01 4.903E-01 4.969E-01 5.017E-01 5.048E-01 5.062E-01 5.061E-01 5.046E-01 5.018E-01 4.979E-01 4.929E-01 4.869E-01 4.798E-01 4.717E-01 4.627E-01 4.528E-01 4.423E-01 4.312E-01 4.198E-01 4.083E-01 3.966E-01 3.848E-01 3.729E-01 3.609E-01 3.488E-01 3.368E-01 3.248E-01 3.130E-01 3.012E-01 2.895E-01 2.780E-01 2.666E-01 2.555E-01 2.446E-01 2.342E-01 2.241E-01 2.142E-01 2.047E-01 1.955E-01 1.866E-01 1.780E-01 1.696E-01 1.615E-01 1.537E-01 1.463E-01 1.392E-01 1.324E-01 1.258E-01 1.195E-01 1.134E-01 1.076E-01 1.020E-01 9.656E-02 9.138E-02 8.643E-02 8.173E-02 7.731E-02 7.317E-02 6.931E-02 6.566E-02 6.217E-02 5.877E-02 5.546E-02 5.226E-02 4.920E-02 4.631E-02 4.362E-02 4.110E-02 3.875E-02 3.654E-02 3.443E-02 3.242E-02 3.052E-02 2.871E-02 2.701E-02 2.541E-02 2.389E-02 2.244E-02 2.106E-02 1.974E-02 1.850E-02 1.735E-02 1.628E-02 1.529E-02 1.436E-02 1.347E-02 1.262E-02 1.182E-02 1.107E-02 1.037E-02 9.700E-03 9.067E-03 8.468E-03 7.909E-03 7.397E-03 6.928E-03 6.492E-03 6.075E-03 5.670E-03 5.280E-03 4.911E-03 4.571E-03 4.262E-03 3.978E-03 3.713E-03 3.461E-03 3.222E-03 2.997E-03 2.789E-03 2.598E-03 2.422E-03 2.260E-03 2.110E-03 1.969E-03 1.838E-03 1.713E-03 1.592E-03 1.476E-03 1.366E-03 1.263E-03 1.181E-03 1.096E-03 1.017E-03 9.436E-04 8.745E-04 8.099E-04 7.491E-04 6.926E-04 6.398E-04 5.906E-04 5.450E-04 5.031E-04 4.645E-04 4.293E-04 3.972E-04 3.678E-04 3.408E-04 3.161E-04 2.932E-04 2.718E-04 2.515E-04 2.326E-04 2.147E-04 1.978E-04 1.818E-04 1.670E-04 1.535E-04 1.409E-04 1.295E-04 1.191E-04 1.095E-04 1.008E-04 9.291E-05 8.553E-05 7.893E-05 7.266E-05 6.691E-05 6.143E-05 5.657E-05 5.190E-05 4.766E-05 4.373E-05 4.015E-05 3.689E-05 3.388E-05 3.127E-05 2.880E-05 2.652E-05 2.440E-05 2.258E-05 2.082E-05 1.930E-05 1.791E-05 1.648E-05 1.523E-05 1.401E-05 1.268E-05 1.159E-05 1.050E-05 9.582E-06 8.469E-06 7.600E-06 6.705E-06 6.080E-06 5.320E-06 4.750E-06 4.234E-06 3.800E-06 3.339E-06 3.122E-06 2.932E-06 2.606E-06 2.470E-06 2.416E-06 2.171E-06 2.036E-06 1.981E-06 1.737E-06 1.602E-06 1.547E-06 1.303E-06 1.167E-06 1.086E-06 9.501E-07 8.686E-07 7.329E-07 6.514E-07 6.514E-07 6.514E-07 5.158E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 1.305E-04 6.803E-04 2.093E-03 4.798E-03 9.144E-03 1.539E-02 2.370E-02 3.415E-02 4.673E-02 6.139E-02 7.804E-02 9.658E-02 1.169E-01 1.387E-01 1.618E-01 1.859E-01 2.105E-01 2.355E-01 2.604E-01 2.851E-01 3.093E-01 3.326E-01 3.548E-01 3.758E-01 3.954E-01 4.137E-01 4.305E-01 4.458E-01 4.594E-01 4.712E-01 4.813E-01 4.896E-01 4.962E-01 5.013E-01 5.046E-01 5.062E-01 5.061E-01 5.044E-01 5.014E-01 4.974E-01 4.924E-01 4.863E-01 4.793E-01 4.712E-01 4.623E-01 4.527E-01 4.425E-01 4.317E-01 4.205E-01 4.089E-01 3.971E-01 3.850E-01 3.729E-01 3.608E-01 3.487E-01 3.367E-01 3.248E-01 3.130E-01 3.012E-01 2.895E-01 2.779E-01 2.665E-01 2.555E-01 2.448E-01 2.345E-01 2.244E-01 2.145E-01 2.049E-01 1.957E-01 1.867E-01 1.781E-01 1.698E-01 1.618E-01 1.540E-01 1.464E-01 1.393E-01 1.324E-01 1.259E-01 1.196E-01 1.135E-01 1.076E-01 1.019E-01 9.657E-02 9.146E-02 8.661E-02 8.198E-02 7.758E-02 7.339E-02 6.944E-02 6.570E-02 6.215E-02 5.875E-02 5.547E-02 5.232E-02 4.931E-02 4.647E-02 4.380E-02 4.131E-02 3.895E-02 3.672E-02 3.459E-02 3.255E-02 3.062E-02 2.878E-02 2.706E-02 2.544E-02 2.394E-02 2.252E-02 2.117E-02 1.988E-02 1.866E-02 1.749E-02 1.639E-02 1.536E-02 1.439E-02 1.348E-02 1.262E-02 1.182E-02 1.108E-02 1.038E-02 9.732E-03 9.117E-03 8.531E-03 7.976E-03 7.454E-03 6.968E-03 6.514E-03 6.085E-03 5.676E-03 5.287E-03 4.922E-03 4.585E-03 4.276E-03 3.991E-03 3.722E-03 3.466E-03 3.225E-03 2.999E-03 2.792E-03 2.601E-03 2.426E-03 2.264E-03 2.112E-03 1.969E-03 1.834E-03 1.709E-03 1.594E-03 1.487E-03 1.385E-03 1.288E-03 1.193E-03 1.108E-03 1.028E-03 9.537E-04 8.837E-04 8.181E-04 7.568E-04 6.998E-04 6.471E-04 5.981E-04 5.529E-04 5.115E-04 4.733E-04 4.381E-04 4.059E-04 3.760E-04 3.486E-04 3.231E-04 2.995E-04 2.776E-04 2.570E-04 2.380E-04 2.201E-04 2.033E-04 1.879E-04 1.733E-04 1.598E-04 1.473E-04 1.357E-04 1.248E-04 1.147E-04 1.054E-04 9.671E-05 8.892E-05 8.149E-05 7.478E-05 6.859E-05 6.284E-05 5.752E-05 5.263E-05 4.834E-05 4.433E-05 4.058E-05 3.732E-05 3.434E-05 3.146E-05 2.907E-05 2.682E-05 2.462E-05 2.283E-05 2.085E-05 1.924E-05 1.756E-05 1.620E-05 1.466E-05 1.333E-05 1.227E-05 1.107E-05 1.021E-05 9.337E-06 8.604E-06 7.926E-06 7.492E-06 7.057E-06 6.623E-06 6.189E-06 5.727E-06 5.537E-06 5.103E-06 4.669E-06 4.234E-06 3.800E-06 3.366E-06 2.932E-06 2.470E-06 2.280E-06 1.981E-06 1.602E-06 1.547E-06 1.330E-06 1.086E-06 1.113E-06 8.686E-07 8.686E-07 7.329E-07 6.514E-07 6.514E-07 6.785E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 1.327E-04 6.776E-04 2.068E-03 4.730E-03 9.011E-03 1.517E-02 2.338E-02 3.373E-02 4.625E-02 6.093E-02 7.769E-02 9.637E-02 1.167E-01 1.385E-01 1.615E-01 1.853E-01 2.098E-01 2.347E-01 2.597E-01 2.844E-01 3.085E-01 3.317E-01 3.539E-01 3.749E-01 3.946E-01 4.129E-01 4.298E-01 4.451E-01 4.588E-01 4.708E-01 4.810E-01 4.894E-01 4.960E-01 5.008E-01 5.039E-01 5.053E-01 5.053E-01 5.038E-01 5.011E-01 4.973E-01 4.922E-01 4.861E-01 4.790E-01 4.709E-01 4.619E-01 4.522E-01 4.420E-01 4.313E-01 4.204E-01 4.091E-01 3.974E-01 3.854E-01 3.731E-01 3.607E-01 3.484E-01 3.364E-01 3.246E-01 3.130E-01 3.015E-01 2.900E-01 2.785E-01 2.671E-01 2.560E-01 2.453E-01 2.349E-01 2.248E-01 2.149E-01 2.053E-01 1.960E-01 1.871E-01 1.785E-01 1.702E-01 1.623E-01 1.545E-01 1.470E-01 1.398E-01 1.329E-01 1.262E-01 1.198E-01 1.137E-01 1.078E-01 1.022E-01 9.684E-02 9.177E-02 8.693E-02 8.229E-02 7.787E-02 7.366E-02 6.969E-02 6.595E-02 6.241E-02 5.903E-02 5.576E-02 5.260E-02 4.955E-02 4.664E-02 4.389E-02 4.133E-02 3.895E-02 3.672E-02 3.461E-02 3.261E-02 3.072E-02 2.893E-02 2.722E-02 2.560E-02 2.405E-02 2.257E-02 2.118E-02 1.988E-02 1.866E-02 1.752E-02 1.644E-02 1.542E-02 1.445E-02 1.354E-02 1.269E-02 1.189E-02 1.115E-02 1.045E-02 9.784E-03 9.147E-03 8.538E-03 7.965E-03 7.434E-03 6.944E-03 6.488E-03 6.056E-03 5.647E-03 5.265E-03 4.916E-03 4.601E-03 4.311E-03 4.036E-03 3.768E-03 3.510E-03 3.268E-03 3.045E-03 2.839E-03 2.645E-03 2.458E-03 2.282E-03 2.117E-03 1.968E-03 1.830E-03 1.702E-03 1.579E-03 1.461E-03 1.350E-03 1.249E-03 1.172E-03 1.089E-03 1.012E-03 9.402E-04 8.733E-04 8.110E-04 7.529E-04 6.987E-04 6.483E-04 6.013E-04 5.576E-04 5.172E-04 4.794E-04 4.442E-04 4.113E-04 3.806E-04 3.518E-04 3.247E-04 2.993E-04 2.755E-04 2.535E-04 2.329E-04 2.142E-04 1.972E-04 1.821E-04 1.682E-04 1.560E-04 1.449E-04 1.348E-04 1.257E-04 1.174E-04 1.092E-04 1.017E-04 9.446E-05 8.748E-05 8.089E-05 7.448E-05 6.837E-05 6.262E-05 5.733E-05 5.222E-05 4.742E-05 4.297E-05 3.898E-05 3.518E-05 3.168E-05 2.856E-05 2.562E-05 2.313E-05 2.093E-05 1.911E-05 1.748E-05 1.618E-05 1.498E-05 1.411E-05 1.338E-05 1.257E-05 1.192E-05 1.129E-05 1.056E-05 9.772E-06 8.876E-06 8.252E-06 7.383E-06 6.487E-06 5.863E-06 5.130E-06 4.452E-06 3.882E-06 3.366E-06 2.904E-06 2.714E-06 2.416E-06 2.199E-06 1.954E-06 1.819E-06 1.737E-06 1.602E-06 1.520E-06 1.520E-06 1.547E-06 1.303E-06 1.303E-06 1.330E-06 1.086E-06 1.086E-06 9.501E-07 8.686E-07 8.957E-07 6.514E-07 6.785E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 2.171E-07 2.442E-07 Z
nu_mu
0.000E+00 5.463E-03 1.922E-02 3.496E-02 5.697E-02 7.883E-02 1.038E-01 1.295E-01 1.570E-01 1.838E-01 2.125E-01 2.396E-01 2.681E-01 2.952E-01 3.199E-01 3.452E-01 3.712E-01 3.932E-01 4.139E-01 4.339E-01 4.524E-01 4.680E-01 4.806E-01 4.955E-01 5.044E-01 5.162E-01 5.249E-01 5.316E-01 5.324E-01 5.358E-01 5.394E-01 5.359E-01 5.356E-01 5.323E-01 5.285E-01 5.216E-01 5.160E-01 5.093E-01 4.993E-01 4.890E-01 4.809E-01 4.706E-01 4.588E-01 4.465E-01 4.362E-01 4.234E-01 4.117E-01 3.976E-01 3.862E-01 3.738E-01 3.617E-01 3.496E-01 3.364E-01 3.238E-01 3.113E-01 3.003E-01 2.884E-01 2.778E-01 2.648E-01 2.556E-01 2.451E-01 2.334E-01 2.230E-01 2.141E-01 2.042E-01 1.956E-01 1.869E-01 1.775E-01 1.696E-01 1.611E-01 1.541E-01 1.457E-01 1.390E-01 1.316E-01 1.249E-01 1.194E-01 1.130E-01 1.079E-01 1.017E-01 9.653E-02 9.163E-02 8.700E-02 8.161E-02 7.749E-02 7.369E-02 6.955E-02 6.557E-02 6.209E-02 5.922E-02 5.574E-02 5.218E-02 4.904E-02 4.635E-02 4.419E-02 4.151E-02 3.912E-02 3.705E-02 3.466E-02 3.301E-02 3.091E-02 2.867E-02 2.704E-02 2.595E-02 2.393E-02 2.276E-02 2.115E-02 2.006E-02 1.871E-02 1.767E-02 1.654E-02 1.563E-02 1.465E-02 1.346E-02 1.289E-02 1.201E-02 1.120E-02 1.053E-02 9.824E-03 9.107E-03 8.683E-03 7.990E-03 7.370E-03 6.924E-03 6.688E-03 6.122E-03 5.686E-03 5.343E-03 5.001E-03 4.725E-03 4.308E-03 3.971E-03 3.755E-03 3.434E-03 3.340E-03 3.088E-03 2.826E-03 2.694E-03 2.424E-03 2.233E-03 2.171E-03 1.832E-03 1.819E-03 1.722E-03 1.527E-03 1.462E-03 1.430E-03 1.312E-03 1.178E-03 9.314E-04 8.481E-04 6.262E-04 6.098E-04 5.095E-04 4.193E-04 3.399E-04 2.717E-04 2.149E-04 1.686E-04 1.318E-04 1.031E-04 8.127E-05 6.471E-05 5.214E-05 4.248E-05 3.491E-05 2.875E-05 2.353E-05 1.922E-05 1.539E-05 1.224E-05 9.528E-06 7.248E-06 5.402E-06 3.990E-06 2.877E-06 2.144E-06 1.493E-06 1.113E-06 7.330E-07 6.785E-07 4.343E-07 4.343E-07 2.987E-07 2.171E-07 2.171E-07 2.171E-07 2.442E-07 Z
0.000E+00 6.074E-03 1.960E-02 3.621E-02 5.724E-02 7.836E-02 1.039E-01 1.296E-01 1.572E-01 1.838E-01 2.110E-01 2.397E-01 2.657E-01 2.930E-01 3.193E-01 3.428E-01 3.680E-01 3.908E-01 4.125E-01 4.327E-01 4.488E-01 4.679E-01 4.798E-01 4.942E-01 5.032E-01 5.152E-01 5.193E-01 5.292E-01 5.327E-01 5.348E-01 5.381E-01 5.334E-01 5.344E-01 5.311E-01 5.241E-01 5.206E-01 5.134E-01 5.059E-01 4.985E-01 4.899E-01 4.794E-01 4.717E-01 4.572E-01 4.462E-01 4.353E-01 4.235E-01 4.109E-01 3.984E-01 3.858E-01 3.742E-01 3.620E-01 3.497E-01 3.375E-01 3.245E-01 3.114E-01 3.001E-01 2.889E-01 2.776E-01 2.661E-01 2.554E-01 2.447E-01 2.341E-01 2.242E-01 2.137E-01 2.050E-01 1.962E-01 1.868E-01 1.775E-01 1.698E-01 1.618E-01 1.539E-01 1.465E-01 1.395E-01 1.326E-01 1.256E-01 1.193E-01 1.130E-01 1.079E-01 1.017E-01 9.706E-02 9.167E-02 8.748E-02 8.211E-02 7.729E-02 7.389E-02 6.982E-02 6.605E-02 6.231E-02 5.914E-02 5.547E-02 5.264E-02 4.973E-02 4.684E-02 4.462E-02 4.169E-02 3.942E-02 3.709E-02 3.488E-02 3.278E-02 3.058E-02 2.904E-02 2.729E-02 2.582E-02 2.418E-02 2.255E-02 2.141E-02 1.990E-02 1.885E-02 1.789E-02 1.641E-02 1.569E-02 1.464E-02 1.377E-02 1.277E-02 1.199E-02 1.138E-02 1.073E-02 9.817E-03 9.115E-03 8.664E-03 8.148E-03 7.446E-03 7.068E-03 6.543E-03 6.212E-03 5.810E-03 5.375E-03 5.026E-03 4.708E-03 4.410E-03 4.166E-03 3.696E-03 3.493E-03 3.339E-03 3.086E-03 2.784E-03 2.694E-03 2.477E-03 2.354E-03 2.139E-03 1.985E-03 1.870E-03 1.746E-03 1.586E-03 1.521E-03 1.308E-03 1.302E-03 1.193E-03 1.149E-03 1.009E-03 9.940E-04 8.876E-04 8.234E-04 7.631E-04 7.069E-04 6.542E-04 6.055E-04 5.603E-04 5.189E-04 4.809E-04 4.462E-04 4.143E-04 3.850E-04 3.579E-04 3.323E-04 3.078E-04 2.842E-04 2.609E-04 2.379E-04 2.150E-04 1.924E-04 1.699E-04 1.482E-04 1.273E-04 1.077E-04 8.941E-05 7.288E-05 5.847E-05 4.598E-05 3.556E-05 2.698E-05 2.036E-05 1.517E-05 1.124E-05 8.442E-06 6.270E-06 4.859E-06 3.909E-06 3.176E-06 2.497E-06 2.063E-06 1.764E-06 1.384E-06 1.167E-06 9.501E-07 7.330E-07 6.785E-07 4.343E-07 2.987E-07 2.171E-07 2.442E-07 Z
0.000E+00 6.765E-03 1.905E-02 3.708E-02 5.651E-02 7.800E-02 1.022E-01 1.283E-01 1.551E-01 1.821E-01 2.097E-01 2.362E-01 2.647E-01 2.923E-01 3.167E-01 3.407E-01 3.674E-01 3.892E-01 4.106E-01 4.266E-01 4.491E-01 4.656E-01 4.779E-01 4.914E-01 5.026E-01 5.123E-01 5.208E-01 5.257E-01 5.338E-01 5.322E-01 5.346E-01 5.348E-01 5.343E-01 5.277E-01 5.274E-01 5.208E-01 5.129E-01 5.068E-01 4.967E-01 4.899E-01 4.787E-01 4.696E-01 4.586E-01 4.456E-01 4.358E-01 4.229E-01 4.113E-01 3.983E-01 3.867E-01 3.745E-01 3.617E-01 3.493E-01 3.377E-01 3.249E-01 3.123E-01 3.006E-01 2.888E-01 2.782E-01 2.667E-01 2.553E-01 2.444E-01 2.345E-01 2.249E-01 2.140E-01 2.058E-01 1.958E-01 1.875E-01 1.790E-01 1.697E-01 1.622E-01 1.539E-01 1.467E-01 1.398E-01 1.324E-01 1.260E-01 1.195E-01 1.148E-01 1.082E-01 1.024E-01 9.708E-02 9.253E-02 8.732E-02 8.271E-02 7.857E-02 7.397E-02 7.040E-02 6.647E-02 6.272E-02 5.937E-02 5.614E-02 5.304E-02 4.977E-02 4.683E-02 4.450E-02 4.188E-02 3.945E-02 3.743E-02 3.493E-02 3.315E-02 3.107E-02 2.899E-02 2.761E-02 2.587E-02 2.428E-02 2.293E-02 2.159E-02 2.020E-02 1.885E-02 1.798E-02 1.690E-02 1.569E-02 1.469E-02 1.386E-02 1.286E-02 1.215E-02 1.126E-02 1.036E-02 9.938E-03 9.297E-03 8.821E-03 8.208E-03 7.728E-03 7.147E-03 6.788E-03 6.263E-03 5.708E-03 5.509E-03 5.006E-03 4.723E-03 4.514E-03 4.190E-03 3.871E-03 3.504E-03 3.360E-03 3.077E-03 2.863E-03 2.756E-03 2.438E-03 2.282E-03 2.092E-03 2.019E-03 1.901E-03 1.683E-03 1.661E-03 1.504E-03 1.390E-03 1.243E-03 1.204E-03 1.172E-03 1.028E-03 9.921E-04 9.102E-04 8.462E-04 7.864E-04 7.301E-04 6.774E-04 6.278E-04 5.814E-04 5.377E-04 4.966E-04 4.583E-04 4.225E-04 3.891E-04 3.580E-04 3.294E-04 3.033E-04 2.793E-04 2.575E-04 2.379E-04 2.198E-04 2.034E-04 1.886E-04 1.746E-04 1.619E-04 1.497E-04 1.383E-04 1.274E-04 1.173E-04 1.077E-04 9.859E-05 8.998E-05 8.206E-05 7.470E-05 6.772E-05 6.124E-05 5.513E-05 4.940E-05 4.389E-05 3.857E-05 3.355E-05 2.875E-05 2.432E-05 2.009E-05 1.629E-05 1.292E-05 9.989E-06 7.465E-06 5.646E-06 4.017E-06 2.823E-06 1.927E-06 1.411E-06 1.113E-06 8.957E-07 6.514E-07 6.785E-07 4.343E-07 4.343E-07 4.343E-07 4.614E-07 2.171E-07 2.171E-07 2.171E-07 8.151E-08 Z
0.000E+00 6.492E-03 1.795E-02 3.605E-02 5.563E-02 7.761E-02 1.013E-01 1.268E-01 1.536E-01 1.807E-01 2.071E-01 2.349E-01 2.631E-01 2.883E-01 3.152E-01 3.402E-01 3.638E-01 3.876E-01 4.068E-01 4.269E-01 4.441E-01 4.619E-01 4.769E-01 4.901E-01 5.004E-01 5.108E-01 5.166E-01 5.248E-01 5.295E-01 5.322E-01 5.324E-01 5.330E-01 5.315E-01 5.287E-01 5.264E-01 5.207E-01 5.128E-01 5.057E-01 4.969E-01 4.880E-01 4.781E-01 4.691E-01 4.586E-01 4.460E-01 4.359E-01 4.231E-01 4.126E-01 4.006E-01 3.862E-01 3.754E-01 3.615E-01 3.501E-01 3.356E-01 3.251E-01 3.137E-01 3.004E-01 2.893E-01 2.794E-01 2.667E-01 2.561E-01 2.455E-01 2.341E-01 2.256E-01 2.149E-01 2.063E-01 1.969E-01 1.880E-01 1.783E-01 1.701E-01 1.631E-01 1.555E-01 1.482E-01 1.401E-01 1.336E-01 1.267E-01 1.206E-01 1.150E-01 1.094E-01 1.027E-01 9.795E-02 9.260E-02 8.756E-02 8.327E-02 7.887E-02 7.429E-02 7.061E-02 6.706E-02 6.316E-02 5.991E-02 5.678E-02 5.363E-02 5.048E-02 4.768E-02 4.459E-02 4.209E-02 3.977E-02 3.757E-02 3.527E-02 3.332E-02 3.127E-02 2.954E-02 2.803E-02 2.626E-02 2.487E-02 2.314E-02 2.184E-02 2.031E-02 1.910E-02 1.782E-02 1.686E-02 1.573E-02 1.494E-02 1.365E-02 1.313E-02 1.232E-02 1.169E-02 1.071E-02 1.018E-02 9.533E-03 8.771E-03 8.389E-03 7.789E-03 7.194E-03 6.777E-03 6.215E-03 5.883E-03 5.490E-03 5.299E-03 4.844E-03 4.460E-03 4.155E-03 3.884E-03 3.571E-03 3.243E-03 3.041E-03 2.915E-03 2.710E-03 2.524E-03 2.338E-03 2.133E-03 2.126E-03 1.918E-03 1.718E-03 1.694E-03 1.565E-03 1.346E-03 1.307E-03 1.237E-03 1.186E-03 1.062E-03 1.001E-03 9.102E-04 8.447E-04 7.839E-04 7.273E-04 6.749E-04 6.262E-04 5.807E-04 5.382E-04 4.987E-04 4.618E-04 4.272E-04 3.949E-04 3.648E-04 3.370E-04 3.109E-04 2.868E-04 2.644E-04 2.437E-04 2.247E-04 2.070E-04 1.908E-04 1.759E-04 1.624E-04 1.498E-04 1.384E-04 1.278E-04 1.182E-04 1.094E-04 1.012E-04 9.367E-05 8.664E-05 7.978E-05 7.348E-05 6.729E-05 6.140E-05 5.589E-05 5.057E-05 4.582E-05 4.145E-05 3.757E-05 3.420E-05 3.127E-05 2.877E-05 2.657E-05 2.473E-05 2.321E-05 2.169E-05 2.030E-05 1.886E-05 1.748E-05 1.604E-05 1.466E-05 1.335E-05 1.202E-05 1.094E-05 1.002E-05 8.903E-06 8.035E-06 7.166E-06 6.433E-06 5.646E-06 4.750E-06 4.126E-06 3.393E-06 2.741E-06 2.063E-06 1.629E-06 1.194E-06 7.329E-07 5.158E-07 4.614E-07 2.171E-07 2.171E-07 2.171E-07 2.171E-07 2.171E-07 2.171E-07 2.171E-07 2.171E-07 2.171E-07 2.442E-07 Z
0.000E+00 5.831E-03 1.821E-02 3.553E-02 5.432E-02 7.659E-02 1.005E-01 1.249E-01 1.505E-01 1.779E-01 2.053E-01 2.333E-01 2.619E-01 2.871E-01 3.118E-01 3.366E-01 3.624E-01 3.856E-01 4.057E-01 4.246E-01 4.439E-01 4.618E-01 4.746E-01 4.897E-01 4.973E-01 5.086E-01 5.156E-01 5.236E-01 5.287E-01 5.309E-01 5.318E-01 5.338E-01 5.301E-01 5.286E-01 5.254E-01 5.189E-01 5.130E-01 5.062E-01 4.962E-01 4.903E-01 4.786E-01 4.684E-01 4.587E-01 4.469E-01 4.345E-01 4.241E-01 4.121E-01 4.010E-01 3.863E-01 3.749E-01 3.619E-01 3.503E-01 3.365E-01 3.249E-01 3.147E-01 3.013E-01 2.902E-01 2.794E-01 2.682E-01 2.562E-01 2.462E-01 2.355E-01 2.252E-01 2.156E-01 2.068E-01 1.966E-01 1.887E-01 1.789E-01 1.714E-01 1.637E-01 1.555E-01 1.487E-01 1.409E-01 1.349E-01 1.275E-01 1.208E-01 1.157E-01 1.093E-01 1.029E-01 9.827E-02 9.324E-02 8.797E-02 8.350E-02 7.898E-02 7.436E-02 7.143E-02 6.694E-02 6.316E-02 5.981E-02 5.683E-02 5.367E-02 5.030E-02 4.752E-02 4.482E-02 4.234E-02 4.001E-02 3.791E-02 3.573E-02 3.316E-02 3.179E-02 2.985E-02 2.818E-02 2.613E-02 2.463E-02 2.303E-02 2.196E-02 2.063E-02 1.912E-02 1.784E-02 1.694E-02 1.592E-02 1.512E-02 1.373E-02 1.312E-02 1.218E-02 1.170E-02 1.078E-02 1.018E-02 9.460E-03 8.901E-03 8.377E-03 7.748E-03 7.355E-03 6.918E-03 6.234E-03 5.842E-03 5.541E-03 5.215E-03 5.010E-03 4.526E-03 4.162E-03 3.985E-03 3.597E-03 3.421E-03 3.194E-03 2.958E-03 2.780E-03 2.612E-03 2.297E-03 2.203E-03 2.075E-03 1.994E-03 1.765E-03 1.726E-03 1.563E-03 1.368E-03 1.384E-03 1.241E-03 1.184E-03 1.076E-03 9.401E-04 9.142E-04 8.476E-04 7.857E-04 7.288E-04 6.762E-04 6.276E-04 5.826E-04 5.409E-04 5.020E-04 4.658E-04 4.320E-04 4.003E-04 3.704E-04 3.426E-04 3.167E-04 2.924E-04 2.700E-04 2.491E-04 2.298E-04 2.120E-04 1.955E-04 1.803E-04 1.664E-04 1.534E-04 1.416E-04 1.306E-04 1.205E-04 1.114E-04 1.028E-04 9.484E-05 8.759E-05 8.067E-05 7.426E-05 6.816E-05 6.243E-05 5.689E-05 5.179E-05 4.712E-05 4.275E-05 3.887E-05 3.537E-05 3.238E-05 2.951E-05 2.725E-05 2.505E-05 2.323E-05 2.150E-05 1.990E-05 1.835E-05 1.705E-05 1.574E-05 1.444E-05 1.327E-05 1.219E-05 1.107E-05 1.021E-05 9.337E-06 8.442E-06 7.817E-06 7.057E-06 6.487E-06 5.972E-06 5.537E-06 5.103E-06 4.669E-06 4.207E-06 4.017E-06 3.719E-06 3.501E-06 3.122E-06 2.904E-06 2.687E-06 2.470E-06 2.253E-06 2.063E-06 1.764E-06 1.547E-06 1.167E-06 9.501E-07 7.329E-07 5.158E-07 4.614E-07 2.171E-07 2.442E-07 Z
0.000E+00 5.908E-03 1.805E-02 3.547E-02 5.476E-02 7.629E-02 9.982E-02 1.256E-01 1.514E-01 1.774E-01 2.054E-01 2.310E-01 2.613E-01 2.877E-01 3.108E-01 3.362E-01 3.606E-01 3.866E-01 4.027E-01 4.230E-01 4.427E-01 4.600E-01 4.747E-01 4.877E-01 4.977E-01 5.089E-01 5.141E-01 5.236E-01 5.277E-01 5.308E-01 5.322E-01 5.325E-01 5.290E-01 5.293E-01 5.238E-01 5.181E-01 5.134E-01 5.055E-01 4.944E-01 4.881E-01 4.777E-01 4.697E-01 4.583E-01 4.457E-01 4.345E-01 4.239E-01 4.119E-01 4.010E-01 3.870E-01 3.740E-01 3.618E-01 3.507E-01 3.365E-01 3.263E-01 3.143E-01 3.011E-01 2.909E-01 2.790E-01 2.680E-01 2.562E-01 2.472E-01 2.351E-01 2.265E-01 2.153E-01 2.069E-01 1.972E-01 1.890E-01 1.794E-01 1.714E-01 1.634E-01 1.561E-01 1.486E-01 1.418E-01 1.348E-01 1.276E-01 1.215E-01 1.152E-01 1.100E-01 1.034E-01 9.838E-02 9.293E-02 8.837E-02 8.357E-02 7.944E-02 7.467E-02 7.111E-02 6.706E-02 6.352E-02 6.066E-02 5.728E-02 5.368E-02 5.080E-02 4.801E-02 4.490E-02 4.248E-02 4.039E-02 3.800E-02 3.604E-02 3.338E-02 3.198E-02 2.994E-02 2.802E-02 2.632E-02 2.468E-02 2.324E-02 2.185E-02 2.067E-02 1.911E-02 1.813E-02 1.716E-02 1.609E-02 1.516E-02 1.394E-02 1.317E-02 1.223E-02 1.167E-02 1.086E-02 1.027E-02 9.411E-03 8.961E-03 8.403E-03 7.881E-03 7.397E-03 6.898E-03 6.292E-03 5.890E-03 5.492E-03 5.255E-03 4.982E-03 4.549E-03 4.265E-03 3.901E-03 3.595E-03 3.413E-03 3.325E-03 2.952E-03 2.801E-03 2.633E-03 2.346E-03 2.249E-03 2.096E-03 1.954E-03 1.770E-03 1.732E-03 1.544E-03 1.439E-03 1.343E-03 1.293E-03 1.162E-03 1.094E-03 9.979E-04 9.234E-04 8.552E-04 7.917E-04 7.326E-04 6.778E-04 6.270E-04 5.802E-04 5.370E-04 4.972E-04 4.606E-04 4.267E-04 3.957E-04 3.669E-04 3.405E-04 3.159E-04 2.933E-04 2.725E-04 2.530E-04 2.351E-04 2.182E-04 2.025E-04 1.875E-04 1.734E-04 1.602E-04 1.476E-04 1.359E-04 1.249E-04 1.147E-04 1.052E-04 9.652E-05 8.849E-05 8.121E-05 7.435E-05 6.816E-05 6.240E-05 5.711E-05 5.201E-05 4.734E-05 4.297E-05 3.895E-05 3.540E-05 3.203E-05 2.910E-05 2.660E-05 2.440E-05 2.258E-05 2.082E-05 1.943E-05 1.810E-05 1.702E-05 1.593E-05 1.485E-05 1.376E-05 1.268E-05 1.159E-05 1.050E-05 9.582E-06 8.469E-06 7.600E-06 6.732E-06 5.999E-06 5.320E-06 4.886E-06 4.452E-06 4.017E-06 3.719E-06 3.339E-06 3.122E-06 3.067E-06 2.850E-06 2.606E-06 2.470E-06 2.253E-06 2.199E-06 1.954E-06 1.819E-06 1.764E-06 1.520E-06 1.547E-06 1.303E-06 1.330E-06 1.086E-06 9.501E-07 8.957E-07 6.514E-07 6.785E-07 4.343E-07 4.614E-07 2.171E-07 2.171E-07 2.442E-07 Z
0.000E+00 6.991E-03 1.942E-02 3.588E-02 5.473E-02 7.612E-02 9.963E-02 1.251E-01 1.511E-01 1.775E-01 2.052E-01 2.315E-01 2.604E-01 2.869E-01 3.112E-01 3.364E-01 3.604E-01 3.849E-01 4.032E-01 4.232E-01 4.423E-01 4.594E-01 4.743E-01 4.875E-01 4.981E-01 5.086E-01 5.150E-01 5.230E-01 5.273E-01 5.304E-01 5.318E-01 5.320E-01 5.294E-01 5.284E-01 5.236E-01 5.181E-01 5.127E-01 5.050E-01 4.952E-01 4.878E-01 4.778E-01 4.690E-01 4.580E-01 4.461E-01 4.349E-01 4.238E-01 4.119E-01 4.004E-01 3.871E-01 3.744E-01 3.621E-01 3.504E-01 3.372E-01 3.262E-01 3.143E-01 3.016E-01 2.908E-01 2.791E-01 2.680E-01 2.566E-01 2.469E-01 2.355E-01 2.263E-01 2.157E-01 2.068E-01 1.973E-01 1.888E-01 1.796E-01 1.715E-01 1.635E-01 1.560E-01 1.486E-01 1.416E-01 1.347E-01 1.277E-01 1.215E-01 1.152E-01 1.097E-01 1.036E-01 9.838E-02 9.308E-02 8.837E-02 8.362E-02 7.934E-02 7.482E-02 7.106E-02 6.715E-02 6.361E-02 6.051E-02 5.718E-02 5.378E-02 5.083E-02 4.799E-02 4.505E-02 4.256E-02 4.034E-02 3.800E-02 3.596E-02 3.357E-02 3.193E-02 2.996E-02 2.809E-02 2.638E-02 2.474E-02 2.326E-02 2.186E-02 2.062E-02 1.923E-02 1.819E-02 1.717E-02 1.611E-02 1.514E-02 1.402E-02 1.318E-02 1.228E-02 1.162E-02 1.086E-02 1.024E-02 9.491E-03 8.978E-03 8.416E-03 7.882E-03 7.378E-03 6.877E-03 6.332E-03 5.918E-03 5.524E-03 5.233E-03 4.931E-03 4.545E-03 4.248E-03 3.916E-03 3.628E-03 3.420E-03 3.273E-03 2.973E-03 2.798E-03 2.616E-03 2.373E-03 2.241E-03 2.085E-03 1.942E-03 1.781E-03 1.705E-03 1.551E-03 1.446E-03 1.348E-03 1.279E-03 1.167E-03 1.091E-03 1.001E-03 9.252E-04 8.567E-04 7.929E-04 7.335E-04 6.783E-04 6.274E-04 5.804E-04 5.371E-04 4.972E-04 4.606E-04 4.268E-04 3.958E-04 3.672E-04 3.407E-04 3.162E-04 2.935E-04 2.725E-04 2.529E-04 2.347E-04 2.175E-04 2.017E-04 1.866E-04 1.724E-04 1.591E-04 1.466E-04 1.349E-04 1.241E-04 1.140E-04 1.047E-04 9.609E-05 8.820E-05 8.098E-05 7.421E-05 6.806E-05 6.237E-05 5.710E-05 5.210E-05 4.744E-05 4.307E-05 3.905E-05 3.549E-05 3.213E-05 2.919E-05 2.664E-05 2.441E-05 2.249E-05 2.072E-05 1.934E-05 1.802E-05 1.682E-05 1.581E-05 1.471E-05 1.366E-05 1.264E-05 1.159E-05 1.057E-05 9.679E-06 8.566E-06 7.697E-06 6.889E-06 6.120E-06 5.454E-06 4.922E-06 4.452E-06 4.017E-06 3.646E-06 3.339E-06 3.134E-06 2.970E-06 2.741E-06 2.545E-06 2.373E-06 2.229E-06 2.089E-06 1.894E-06 1.794E-06 1.655E-06 1.459E-06 1.438E-06 1.315E-06 1.221E-06 1.086E-06 9.501E-07 8.836E-07 7.485E-07 7.029E-07 5.313E-07 5.584E-07 3.142E-07 3.142E-07 2.686E-07 9.704E-08 9.704E-08 3.642E-08 Z
0.000E+00 8.331E-03 2.113E-02 3.638E-02 5.469E-02 7.589E-02 9.939E-02 1.245E-01 1.507E-01 1.776E-01 2.048E-01 2.322E-01 2.593E-01 2.859E-01 3.117E-01 3.365E-01 3.602E-01 3.827E-01 4.038E-01 4.236E-01 4.419E-01 4.587E-01 4.739E-01 4.872E-01 4.986E-01 5.082E-01 5.161E-01 5.223E-01 5.269E-01 5.299E-01 5.313E-01 5.313E-01 5.300E-01 5.274E-01 5.234E-01 5.182E-01 5.118E-01 5.044E-01 4.963E-01 4.874E-01 4.780E-01 4.680E-01 4.575E-01 4.466E-01 4.353E-01 4.238E-01 4.119E-01 3.997E-01 3.873E-01 3.748E-01 3.624E-01 3.501E-01 3.380E-01 3.261E-01 3.142E-01 3.024E-01 2.907E-01 2.792E-01 2.680E-01 2.571E-01 2.464E-01 2.360E-01 2.260E-01 2.162E-01 2.068E-01 1.975E-01 1.886E-01 1.799E-01 1.716E-01 1.636E-01 1.559E-01 1.485E-01 1.414E-01 1.345E-01 1.279E-01 1.215E-01 1.153E-01 1.094E-01 1.037E-01 9.838E-02 9.326E-02 8.837E-02 8.368E-02 7.922E-02 7.500E-02 7.101E-02 6.726E-02 6.372E-02 6.033E-02 5.706E-02 5.390E-02 5.086E-02 4.796E-02 4.523E-02 4.267E-02 4.027E-02 3.800E-02 3.585E-02 3.381E-02 3.185E-02 2.998E-02 2.818E-02 2.645E-02 2.482E-02 2.329E-02 2.187E-02 2.057E-02 1.937E-02 1.826E-02 1.719E-02 1.614E-02 1.512E-02 1.413E-02 1.319E-02 1.234E-02 1.156E-02 1.086E-02 1.021E-02 9.590E-03 9.000E-03 8.432E-03 7.883E-03 7.355E-03 6.851E-03 6.381E-03 5.952E-03 5.563E-03 5.206E-03 4.867E-03 4.540E-03 4.227E-03 3.934E-03 3.669E-03 3.429E-03 3.209E-03 2.999E-03 2.794E-03 2.596E-03 2.407E-03 2.232E-03 2.072E-03 1.926E-03 1.793E-03 1.672E-03 1.559E-03 1.454E-03 1.356E-03 1.262E-03 1.172E-03 1.086E-03 1.005E-03 9.275E-04 8.586E-04 7.944E-04 7.346E-04 6.790E-04 6.278E-04 5.805E-04 5.371E-04 4.972E-04 4.606E-04 4.268E-04 3.960E-04 3.675E-04 3.410E-04 3.166E-04 2.938E-04 2.726E-04 2.527E-04 2.342E-04 2.168E-04 2.006E-04 1.854E-04 1.711E-04 1.578E-04 1.454E-04 1.337E-04 1.231E-04 1.131E-04 1.040E-04 9.555E-05 8.784E-05 8.070E-05 7.405E-05 6.794E-05 6.232E-05 5.708E-05 5.222E-05 4.756E-05 4.319E-05 3.917E-05 3.561E-05 3.225E-05 2.932E-05 2.668E-05 2.443E-05 2.237E-05 2.060E-05 1.922E-05 1.791E-05 1.658E-05 1.566E-05 1.455E-05 1.354E-05 1.259E-05 1.159E-05 1.064E-05 9.799E-06 8.686E-06 7.817E-06 7.084E-06 6.270E-06 5.619E-06 4.967E-06 4.452E-06 4.017E-06 3.556E-06 3.339E-06 3.149E-06 2.850E-06 2.606E-06 2.470E-06 2.253E-06 2.199E-06 1.954E-06 1.819E-06 1.764E-06 1.520E-06 1.384E-06 1.303E-06 1.330E-06 1.086E-06 1.086E-06 9.501E-07 8.686E-07 8.686E-07 7.329E-07 6.514E-07 6.785E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 8.331E-03 2.113E-02 3.638E-02 5.468E-02 7.588E-02 9.938E-02 1.245E-01 1.507E-01 1.775E-01 2.048E-01 2.321E-01 2.592E-01 2.858E-01 3.117E-01 3.365E-01 3.602E-01 3.827E-01 4.038E-01 4.236E-01 4.419E-01 4.587E-01 4.739E-01 4.872E-01 4.986E-01 5.082E-01 5.161E-01 5.223E-01 5.269E-01 5.299E-01 5.313E-01 5.313E-01 5.300E-01 5.274E-01 5.234E-01 5.182E-01 5.118E-01 5.044E-01 4.963E-01 4.874E-01 4.780E-01 4.680E-01 4.575E-01 4.466E-01 4.353E-01 4.238E-01 4.119E-01 3.997E-01 3.873E-01 3.748E-01 3.624E-01 3.501E-01 3.381E-01 3.261E-01 3.142E-01 3.024E-01 2.907E-01 2.792E-01 2.680E-01 2.570E-01 2.464E-01 2.360E-01 2.260E-01 2.162E-01 2.068E-01 1.976E-01 1.886E-01 1.800E-01 1.716E-01 1.636E-01 1.559E-01 1.486E-01 1.414E-01 1.345E-01 1.279E-01 1.215E-01 1.153E-01 1.094E-01 1.037E-01 9.839E-02 9.327E-02 8.838E-02 8.370E-02 7.923E-02 7.500E-02 7.102E-02 6.726E-02 6.371E-02 6.033E-02 5.706E-02 5.390E-02 5.086E-02 4.796E-02 4.523E-02 4.267E-02 4.026E-02 3.800E-02 3.585E-02 3.380E-02 3.185E-02 2.998E-02 2.818E-02 2.645E-02 2.482E-02 2.329E-02 2.187E-02 2.057E-02 1.938E-02 1.826E-02 1.719E-02 1.615E-02 1.512E-02 1.413E-02 1.320E-02 1.234E-02 1.157E-02 1.086E-02 1.021E-02 9.590E-03 8.999E-03 8.432E-03 7.883E-03 7.355E-03 6.851E-03 6.381E-03 5.952E-03 5.564E-03 5.207E-03 4.869E-03 4.542E-03 4.229E-03 3.936E-03 3.670E-03 3.431E-03 3.210E-03 3.000E-03 2.795E-03 2.597E-03 2.408E-03 2.232E-03 2.072E-03 1.926E-03 1.794E-03 1.672E-03 1.559E-03 1.453E-03 1.354E-03 1.260E-03 1.171E-03 1.085E-03 1.005E-03 9.269E-04 8.582E-04 7.943E-04 7.347E-04 6.793E-04 6.282E-04 5.812E-04 5.378E-04 4.979E-04 4.614E-04 4.276E-04 3.967E-04 3.681E-04 3.415E-04 3.170E-04 2.941E-04 2.728E-04 2.529E-04 2.342E-04 2.168E-04 2.005E-04 1.853E-04 1.709E-04 1.576E-04 1.452E-04 1.335E-04 1.229E-04 1.129E-04 1.038E-04 9.534E-05 8.765E-05 8.053E-05 7.392E-05 6.783E-05 6.224E-05 5.700E-05 5.215E-05 4.749E-05 4.314E-05 3.913E-05 3.557E-05 3.221E-05 2.927E-05 2.664E-05 2.439E-05 2.235E-05 2.058E-05 1.920E-05 1.789E-05 1.658E-05 1.565E-05 1.454E-05 1.352E-05 1.258E-05 1.156E-05 1.060E-05 9.734E-06 8.645E-06 7.776E-06 7.030E-06 6.224E-06 5.570E-06 4.926E-06 4.408E-06 3.997E-06 3.535E-06 3.318E-06 3.126E-06 2.835E-06 2.593E-06 2.450E-06 2.248E-06 2.178E-06 1.934E-06 1.814E-06 1.741E-06 1.520E-06 1.400E-06 1.303E-06 1.327E-06 1.106E-06 1.106E-06 9.835E-07 8.969E-07 8.892E-07 7.535E-07 6.720E-07 6.837E-07 4.575E-07 4.343E-07 3.141E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 8.329E-03 2.113E-02 3.636E-02 5.466E-02 7.584E-02 9.931E-02 1.244E-01 1.505E-01 1.774E-01 2.046E-01 2.320E-01 2.591E-01 2.857E-01 3.116E-01 3.364E-01 3.601E-01 3.826E-01 4.037E-01 4.235E-01 4.419E-01 4.587E-01 4.739E-01 4.871E-01 4.985E-01 5.081E-01 5.160E-01 5.222E-01 5.268E-01 5.298E-01 5.313E-01 5.313E-01 5.300E-01 5.274E-01 5.234E-01 5.183E-01 5.119E-01 5.045E-01 4.963E-01 4.875E-01 4.780E-01 4.680E-01 4.575E-01 4.465E-01 4.353E-01 4.237E-01 4.118E-01 3.997E-01 3.873E-01 3.749E-01 3.625E-01 3.502E-01 3.381E-01 3.261E-01 3.142E-01 3.024E-01 2.907E-01 2.792E-01 2.680E-01 2.570E-01 2.464E-01 2.360E-01 2.260E-01 2.163E-01 2.068E-01 1.976E-01 1.887E-01 1.800E-01 1.717E-01 1.637E-01 1.560E-01 1.486E-01 1.415E-01 1.346E-01 1.279E-01 1.215E-01 1.153E-01 1.094E-01 1.038E-01 9.841E-02 9.330E-02 8.841E-02 8.374E-02 7.927E-02 7.503E-02 7.102E-02 6.726E-02 6.371E-02 6.032E-02 5.706E-02 5.390E-02 5.085E-02 4.795E-02 4.522E-02 4.266E-02 4.026E-02 3.798E-02 3.583E-02 3.378E-02 3.183E-02 2.996E-02 2.817E-02 2.646E-02 2.483E-02 2.330E-02 2.188E-02 2.058E-02 1.939E-02 1.826E-02 1.719E-02 1.615E-02 1.513E-02 1.415E-02 1.322E-02 1.236E-02 1.158E-02 1.087E-02 1.021E-02 9.588E-03 8.997E-03 8.430E-03 7.884E-03 7.357E-03 6.852E-03 6.382E-03 5.953E-03 5.566E-03 5.211E-03 4.875E-03 4.549E-03 4.236E-03 3.943E-03 3.676E-03 3.436E-03 3.215E-03 3.005E-03 2.799E-03 2.600E-03 2.409E-03 2.233E-03 2.072E-03 1.927E-03 1.794E-03 1.672E-03 1.557E-03 1.450E-03 1.349E-03 1.254E-03 1.165E-03 1.081E-03 1.002E-03 9.246E-04 8.567E-04 7.936E-04 7.349E-04 6.803E-04 6.299E-04 5.834E-04 5.405E-04 5.008E-04 4.643E-04 4.305E-04 3.994E-04 3.705E-04 3.436E-04 3.186E-04 2.954E-04 2.737E-04 2.534E-04 2.345E-04 2.167E-04 2.002E-04 1.848E-04 1.703E-04 1.568E-04 1.444E-04 1.327E-04 1.220E-04 1.120E-04 1.030E-04 9.461E-05 8.696E-05 7.990E-05 7.347E-05 6.741E-05 6.194E-05 5.670E-05 5.190E-05 4.725E-05 4.299E-05 3.898E-05 3.542E-05 3.205E-05 2.912E-05 2.649E-05 2.422E-05 2.227E-05 2.051E-05 1.912E-05 1.781E-05 1.658E-05 1.559E-05 1.449E-05 1.345E-05 1.251E-05 1.147E-05 1.046E-05 9.498E-06 8.493E-06 7.625E-06 6.832E-06 6.054E-06 5.390E-06 4.775E-06 4.247E-06 3.921E-06 3.460E-06 3.242E-06 3.040E-06 2.778E-06 2.546E-06 2.374E-06 2.229E-06 2.102E-06 1.858E-06 1.795E-06 1.656E-06 1.520E-06 1.457E-06 1.303E-06 1.318E-06 1.182E-06 1.182E-06 1.106E-06 1.001E-06 9.648E-07 8.292E-07 7.477E-07 7.027E-07 5.425E-07 4.343E-07 3.708E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 8.327E-03 2.112E-02 3.635E-02 5.463E-02 7.578E-02 9.921E-02 1.242E-01 1.504E-01 1.772E-01 2.044E-01 2.318E-01 2.589E-01 2.856E-01 3.114E-01 3.362E-01 3.599E-01 3.824E-01 4.035E-01 4.234E-01 4.419E-01 4.587E-01 4.739E-01 4.871E-01 4.984E-01 5.080E-01 5.158E-01 5.221E-01 5.267E-01 5.298E-01 5.312E-01 5.313E-01 5.300E-01 5.274E-01 5.235E-01 5.184E-01 5.120E-01 5.047E-01 4.964E-01 4.875E-01 4.780E-01 4.680E-01 4.574E-01 4.465E-01 4.352E-01 4.236E-01 4.118E-01 3.997E-01 3.874E-01 3.749E-01 3.626E-01 3.503E-01 3.383E-01 3.263E-01 3.143E-01 3.024E-01 2.907E-01 2.792E-01 2.679E-01 2.570E-01 2.463E-01 2.360E-01 2.260E-01 2.163E-01 2.069E-01 1.977E-01 1.888E-01 1.802E-01 1.718E-01 1.638E-01 1.561E-01 1.487E-01 1.415E-01 1.346E-01 1.279E-01 1.215E-01 1.153E-01 1.094E-01 1.038E-01 9.844E-02 9.334E-02 8.847E-02 8.380E-02 7.933E-02 7.506E-02 7.104E-02 6.726E-02 6.370E-02 6.032E-02 5.706E-02 5.389E-02 5.084E-02 4.794E-02 4.521E-02 4.265E-02 4.024E-02 3.797E-02 3.580E-02 3.375E-02 3.180E-02 2.994E-02 2.816E-02 2.646E-02 2.484E-02 2.332E-02 2.190E-02 2.060E-02 1.940E-02 1.828E-02 1.720E-02 1.616E-02 1.515E-02 1.417E-02 1.324E-02 1.239E-02 1.160E-02 1.088E-02 1.021E-02 9.585E-03 8.992E-03 8.428E-03 7.885E-03 7.359E-03 6.855E-03 6.383E-03 5.954E-03 5.569E-03 5.217E-03 4.884E-03 4.561E-03 4.248E-03 3.954E-03 3.686E-03 3.445E-03 3.224E-03 3.013E-03 2.806E-03 2.604E-03 2.412E-03 2.234E-03 2.073E-03 1.928E-03 1.795E-03 1.672E-03 1.554E-03 1.443E-03 1.340E-03 1.244E-03 1.156E-03 1.074E-03 9.972E-04 9.209E-04 8.543E-04 7.926E-04 7.353E-04 6.819E-04 6.326E-04 5.870E-04 5.447E-04 5.053E-04 4.690E-04 4.351E-04 4.036E-04 3.742E-04 3.468E-04 3.212E-04 2.973E-04 2.751E-04 2.543E-04 2.348E-04 2.167E-04 1.997E-04 1.840E-04 1.694E-04 1.557E-04 1.431E-04 1.313E-04 1.207E-04 1.107E-04 1.018E-04 9.343E-05 8.586E-05 7.891E-05 7.274E-05 6.675E-05 6.145E-05 5.621E-05 5.149E-05 4.688E-05 4.275E-05 3.873E-05 3.518E-05 3.181E-05 2.888E-05 2.625E-05 2.397E-05 2.215E-05 2.038E-05 1.900E-05 1.767E-05 1.658E-05 1.550E-05 1.441E-05 1.333E-05 1.240E-05 1.132E-05 1.023E-05 9.120E-06 8.252E-06 7.383E-06 6.514E-06 5.782E-06 5.103E-06 4.533E-06 3.990E-06 3.800E-06 3.339E-06 3.122E-06 2.904E-06 2.687E-06 2.470E-06 2.253E-06 2.199E-06 1.981E-06 1.737E-06 1.764E-06 1.520E-06 1.520E-06 1.547E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.303E-06 1.167E-06 1.086E-06 9.501E-07 8.686E-07 7.329E-07 6.785E-07 4.343E-07 4.614E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 8.313E-03 2.108E-02 3.628E-02 5.453E-02 7.567E-02 9.910E-02 1.242E-01 1.503E-01 1.771E-01 2.043E-01 2.317E-01 2.588E-01 2.854E-01 3.113E-01 3.361E-01 3.597E-01 3.821E-01 4.032E-01 4.231E-01 4.415E-01 4.584E-01 4.736E-01 4.868E-01 4.982E-01 5.077E-01 5.156E-01 5.219E-01 5.265E-01 5.296E-01 5.311E-01 5.312E-01 5.299E-01 5.272E-01 5.234E-01 5.182E-01 5.119E-01 5.046E-01 4.964E-01 4.876E-01 4.781E-01 4.681E-01 4.575E-01 4.466E-01 4.353E-01 4.237E-01 4.118E-01 3.997E-01 3.874E-01 3.750E-01 3.626E-01 3.503E-01 3.382E-01 3.262E-01 3.143E-01 3.024E-01 2.907E-01 2.792E-01 2.680E-01 2.570E-01 2.464E-01 2.361E-01 2.261E-01 2.164E-01 2.070E-01 1.978E-01 1.889E-01 1.802E-01 1.719E-01 1.638E-01 1.561E-01 1.486E-01 1.415E-01 1.346E-01 1.279E-01 1.215E-01 1.154E-01 1.095E-01 1.039E-01 9.852E-02 9.343E-02 8.857E-02 8.390E-02 7.943E-02 7.515E-02 7.111E-02 6.730E-02 6.372E-02 6.031E-02 5.704E-02 5.388E-02 5.085E-02 4.796E-02 4.525E-02 4.269E-02 4.028E-02 3.800E-02 3.583E-02 3.377E-02 3.181E-02 2.994E-02 2.817E-02 2.647E-02 2.485E-02 2.333E-02 2.191E-02 2.060E-02 1.939E-02 1.826E-02 1.720E-02 1.617E-02 1.517E-02 1.420E-02 1.328E-02 1.242E-02 1.163E-02 1.090E-02 1.023E-02 9.593E-03 8.995E-03 8.428E-03 7.885E-03 7.362E-03 6.862E-03 6.393E-03 5.964E-03 5.576E-03 5.219E-03 4.883E-03 4.558E-03 4.246E-03 3.952E-03 3.684E-03 3.441E-03 3.218E-03 3.005E-03 2.798E-03 2.597E-03 2.407E-03 2.232E-03 2.074E-03 1.932E-03 1.801E-03 1.677E-03 1.559E-03 1.445E-03 1.339E-03 1.241E-03 1.153E-03 1.071E-03 9.955E-04 9.206E-04 8.541E-04 7.923E-04 7.350E-04 6.819E-04 6.326E-04 5.870E-04 5.448E-04 5.054E-04 4.690E-04 4.350E-04 4.034E-04 3.739E-04 3.464E-04 3.207E-04 2.968E-04 2.745E-04 2.537E-04 2.343E-04 2.161E-04 1.992E-04 1.836E-04 1.690E-04 1.554E-04 1.429E-04 1.313E-04 1.207E-04 1.108E-04 1.020E-04 9.366E-05 8.610E-05 7.922E-05 7.299E-05 6.706E-05 6.174E-05 5.655E-05 5.184E-05 4.732E-05 4.324E-05 3.928E-05 3.577E-05 3.247E-05 2.956E-05 2.696E-05 2.469E-05 2.281E-05 2.105E-05 1.961E-05 1.826E-05 1.710E-05 1.596E-05 1.488E-05 1.374E-05 1.276E-05 1.164E-05 1.050E-05 9.401E-06 8.462E-06 7.504E-06 6.623E-06 5.801E-06 5.071E-06 4.482E-06 3.914E-06 3.647E-06 3.186E-06 2.968E-06 2.751E-06 2.534E-06 2.349E-06 2.151E-06 2.090E-06 1.892E-06 1.686E-06 1.713E-06 1.469E-06 1.469E-06 1.458E-06 1.252E-06 1.252E-06 1.252E-06 1.220E-06 1.201E-06 1.097E-06 1.035E-06 9.373E-07 8.175E-07 7.138E-07 6.722E-07 4.535E-07 4.550E-07 2.682E-07 2.363E-07 1.134E-07 5.104E-08 5.104E-08 1.916E-08 Z
0.000E+00 8.301E-03 2.105E-02 3.622E-02 5.444E-02 7.556E-02 9.900E-02 1.241E-01 1.502E-01 1.771E-01 2.043E-01 2.316E-01 2.587E-01 2.853E-01 3.111E-01 3.359E-01 3.595E-01 3.818E-01 4.029E-01 4.228E-01 4.413E-01 4.582E-01 4.733E-01 4.866E-01 4.980E-01 5.076E-01 5.154E-01 5.217E-01 5.264E-01 5.295E-01 5.310E-01 5.311E-01 5.298E-01 5.271E-01 5.232E-01 5.181E-01 5.118E-01 5.046E-01 4.964E-01 4.876E-01 4.782E-01 4.682E-01 4.577E-01 4.467E-01 4.353E-01 4.237E-01 4.118E-01 3.997E-01 3.874E-01 3.750E-01 3.626E-01 3.504E-01 3.382E-01 3.262E-01 3.142E-01 3.024E-01 2.908E-01 2.793E-01 2.681E-01 2.571E-01 2.465E-01 2.362E-01 2.262E-01 2.165E-01 2.071E-01 1.979E-01 1.889E-01 1.803E-01 1.719E-01 1.638E-01 1.561E-01 1.486E-01 1.414E-01 1.346E-01 1.279E-01 1.216E-01 1.154E-01 1.096E-01 1.040E-01 9.860E-02 9.351E-02 8.865E-02 8.399E-02 7.952E-02 7.524E-02 7.117E-02 6.734E-02 6.373E-02 6.030E-02 5.703E-02 5.387E-02 5.085E-02 4.798E-02 4.528E-02 4.273E-02 4.032E-02 3.803E-02 3.585E-02 3.378E-02 3.181E-02 2.995E-02 2.817E-02 2.648E-02 2.486E-02 2.334E-02 2.191E-02 2.059E-02 1.938E-02 1.825E-02 1.719E-02 1.617E-02 1.518E-02 1.423E-02 1.331E-02 1.245E-02 1.166E-02 1.092E-02 1.024E-02 9.600E-03 8.998E-03 8.428E-03 7.884E-03 7.364E-03 6.868E-03 6.403E-03 5.974E-03 5.582E-03 5.221E-03 4.881E-03 4.556E-03 4.244E-03 3.951E-03 3.683E-03 3.438E-03 3.212E-03 2.998E-03 2.790E-03 2.590E-03 2.402E-03 2.229E-03 2.075E-03 1.935E-03 1.806E-03 1.683E-03 1.562E-03 1.447E-03 1.338E-03 1.239E-03 1.150E-03 1.069E-03 9.940E-04 9.204E-04 8.538E-04 7.920E-04 7.349E-04 6.818E-04 6.327E-04 5.871E-04 5.448E-04 5.055E-04 4.690E-04 4.349E-04 4.032E-04 3.736E-04 3.461E-04 3.203E-04 2.963E-04 2.740E-04 2.531E-04 2.337E-04 2.156E-04 1.988E-04 1.832E-04 1.687E-04 1.552E-04 1.428E-04 1.313E-04 1.208E-04 1.109E-04 1.022E-04 9.388E-05 8.633E-05 7.950E-05 7.322E-05 6.734E-05 6.200E-05 5.686E-05 5.216E-05 4.772E-05 4.369E-05 3.977E-05 3.630E-05 3.307E-05 3.017E-05 2.761E-05 2.535E-05 2.342E-05 2.167E-05 2.017E-05 1.879E-05 1.757E-05 1.638E-05 1.530E-05 1.412E-05 1.309E-05 1.194E-05 1.075E-05 9.657E-06 8.654E-06 7.615E-06 6.722E-06 5.818E-06 5.042E-06 4.435E-06 3.844E-06 3.507E-06 3.046E-06 2.829E-06 2.611E-06 2.394E-06 2.238E-06 2.058E-06 1.991E-06 1.811E-06 1.640E-06 1.667E-06 1.422E-06 1.422E-06 1.376E-06 1.205E-06 1.205E-06 1.205E-06 1.144E-06 1.108E-06 1.033E-06 9.881E-07 9.256E-07 7.709E-07 6.963E-07 6.664E-07 4.709E-07 4.492E-07 3.148E-07 2.538E-07 1.425E-07 9.764E-08 9.764E-08 3.665E-08 Z
0.000E+00 8.295E-03 2.103E-02 3.619E-02 5.440E-02 7.551E-02 9.895E-02 1.240E-01 1.502E-01 1.770E-01 2.042E-01 2.315E-01 2.586E-01 2.852E-01 3.111E-01 3.358E-01 3.594E-01 3.817E-01 4.028E-01 4.226E-01 4.411E-01 4.580E-01 4.732E-01 4.865E-01 4.979E-01 5.075E-01 5.153E-01 5.216E-01 5.263E-01 5.294E-01 5.310E-01 5.311E-01 5.298E-01 5.271E-01 5.232E-01 5.181E-01 5.118E-01 5.045E-01 4.964E-01 4.876E-01 4.782E-01 4.682E-01 4.577E-01 4.467E-01 4.354E-01 4.237E-01 4.118E-01 3.997E-01 3.873E-01 3.750E-01 3.626E-01 3.504E-01 3.382E-01 3.261E-01 3.142E-01 3.024E-01 2.908E-01 2.793E-01 2.681E-01 2.572E-01 2.465E-01 2.362E-01 2.263E-01 2.166E-01 2.072E-01 1.979E-01 1.890E-01 1.803E-01 1.719E-01 1.638E-01 1.561E-01 1.486E-01 1.414E-01 1.346E-01 1.280E-01 1.216E-01 1.155E-01 1.096E-01 1.040E-01 9.864E-02 9.355E-02 8.869E-02 8.404E-02 7.956E-02 7.528E-02 7.120E-02 6.736E-02 6.373E-02 6.030E-02 5.702E-02 5.387E-02 5.086E-02 4.800E-02 4.529E-02 4.275E-02 4.034E-02 3.805E-02 3.586E-02 3.379E-02 3.182E-02 2.995E-02 2.817E-02 2.648E-02 2.487E-02 2.334E-02 2.191E-02 2.059E-02 1.937E-02 1.825E-02 1.719E-02 1.618E-02 1.519E-02 1.424E-02 1.333E-02 1.247E-02 1.167E-02 1.093E-02 1.025E-02 9.604E-03 8.999E-03 8.428E-03 7.884E-03 7.366E-03 6.872E-03 6.408E-03 5.978E-03 5.585E-03 5.222E-03 4.880E-03 4.554E-03 4.243E-03 3.951E-03 3.682E-03 3.436E-03 3.209E-03 2.994E-03 2.787E-03 2.587E-03 2.399E-03 2.228E-03 2.075E-03 1.937E-03 1.808E-03 1.685E-03 1.564E-03 1.448E-03 1.338E-03 1.238E-03 1.149E-03 1.068E-03 9.933E-04 9.203E-04 8.537E-04 7.919E-04 7.348E-04 6.818E-04 6.327E-04 5.871E-04 5.448E-04 5.055E-04 4.690E-04 4.348E-04 4.031E-04 3.735E-04 3.459E-04 3.201E-04 2.961E-04 2.738E-04 2.529E-04 2.335E-04 2.154E-04 1.986E-04 1.830E-04 1.686E-04 1.551E-04 1.428E-04 1.313E-04 1.208E-04 1.110E-04 1.022E-04 9.398E-05 8.644E-05 7.964E-05 7.333E-05 6.748E-05 6.213E-05 5.701E-05 5.231E-05 4.791E-05 4.390E-05 4.000E-05 3.655E-05 3.335E-05 3.046E-05 2.792E-05 2.566E-05 2.370E-05 2.195E-05 2.043E-05 1.904E-05 1.779E-05 1.657E-05 1.550E-05 1.430E-05 1.324E-05 1.208E-05 1.086E-05 9.778E-06 8.745E-06 7.667E-06 6.768E-06 5.826E-06 5.028E-06 4.414E-06 3.811E-06 3.442E-06 2.980E-06 2.763E-06 2.546E-06 2.329E-06 2.186E-06 2.014E-06 1.945E-06 1.772E-06 1.618E-06 1.645E-06 1.401E-06 1.401E-06 1.338E-06 1.183E-06 1.183E-06 1.183E-06 1.109E-06 1.064E-06 1.003E-06 9.662E-07 9.202E-07 7.491E-07 6.881E-07 6.636E-07 4.791E-07 4.465E-07 3.367E-07 2.620E-07 1.562E-07 1.195E-07 1.195E-07 4.485E-08 Z
0.000E+00 8.289E-03 2.101E-02 3.616E-02 5.436E-02 7.547E-02 9.891E-02 1.240E-01 1.502E-01 1.770E-01 2.042E-01 2.315E-01 2.586E-01 2.852E-01 3.110E-01 3.357E-01 3.593E-01 3.816E-01 4.027E-01 4.225E-01 4.410E-01 4.579E-01 4.731E-01 4.864E-01 4.978E-01 5.074E-01 5.152E-01 5.215E-01 5.262E-01 5.293E-01 5.309E-01 5.310E-01 5.297E-01 5.271E-01 5.231E-01 5.180E-01 5.118E-01 5.045E-01 4.964E-01 4.876E-01 4.782E-01 4.683E-01 4.578E-01 4.468E-01 4.354E-01 4.237E-01 4.118E-01 3.996E-01 3.873E-01 3.750E-01 3.626E-01 3.504E-01 3.382E-01 3.261E-01 3.142E-01 3.024E-01 2.908E-01 2.793E-01 2.681E-01 2.572E-01 2.466E-01 2.363E-01 2.263E-01 2.166E-01 2.072E-01 1.980E-01 1.890E-01 1.803E-01 1.719E-01 1.638E-01 1.560E-01 1.486E-01 1.414E-01 1.345E-01 1.280E-01 1.216E-01 1.155E-01 1.096E-01 1.040E-01 9.868E-02 9.359E-02 8.873E-02 8.408E-02 7.960E-02 7.531E-02 7.123E-02 6.738E-02 6.374E-02 6.030E-02 5.701E-02 5.387E-02 5.086E-02 4.801E-02 4.531E-02 4.277E-02 4.036E-02 3.806E-02 3.588E-02 3.379E-02 3.182E-02 2.995E-02 2.817E-02 2.648E-02 2.487E-02 2.335E-02 2.192E-02 2.059E-02 1.937E-02 1.824E-02 1.719E-02 1.618E-02 1.520E-02 1.425E-02 1.334E-02 1.248E-02 1.168E-02 1.094E-02 1.025E-02 9.607E-03 9.000E-03 8.427E-03 7.884E-03 7.367E-03 6.875E-03 6.412E-03 5.982E-03 5.588E-03 5.223E-03 4.880E-03 4.553E-03 4.242E-03 3.950E-03 3.681E-03 3.435E-03 3.207E-03 2.991E-03 2.783E-03 2.584E-03 2.397E-03 2.227E-03 2.075E-03 1.938E-03 1.811E-03 1.687E-03 1.566E-03 1.448E-03 1.337E-03 1.237E-03 1.147E-03 1.067E-03 9.927E-04 9.202E-04 8.536E-04 7.918E-04 7.347E-04 6.817E-04 6.327E-04 5.871E-04 5.449E-04 5.055E-04 4.690E-04 4.348E-04 4.030E-04 3.733E-04 3.457E-04 3.199E-04 2.958E-04 2.735E-04 2.526E-04 2.333E-04 2.151E-04 1.984E-04 1.828E-04 1.685E-04 1.550E-04 1.427E-04 1.313E-04 1.208E-04 1.111E-04 1.023E-04 9.408E-05 8.654E-05 7.977E-05 7.343E-05 6.761E-05 6.224E-05 5.715E-05 5.246E-05 4.809E-05 4.410E-05 4.023E-05 3.679E-05 3.362E-05 3.074E-05 2.822E-05 2.595E-05 2.398E-05 2.223E-05 2.069E-05 1.929E-05 1.801E-05 1.676E-05 1.570E-05 1.447E-05 1.339E-05 1.221E-05 1.097E-05 9.893E-06 8.831E-06 7.717E-06 6.813E-06 5.834E-06 5.015E-06 4.393E-06 3.779E-06 3.379E-06 2.917E-06 2.700E-06 2.483E-06 2.266E-06 2.136E-06 1.972E-06 1.900E-06 1.736E-06 1.597E-06 1.624E-06 1.380E-06 1.380E-06 1.301E-06 1.162E-06 1.162E-06 1.162E-06 1.075E-06 1.022E-06 9.740E-07 9.452E-07 9.149E-07 7.281E-07 6.802E-07 6.610E-07 4.870E-07 4.439E-07 3.577E-07 2.699E-07 1.693E-07 1.405E-07 1.405E-07 5.274E-08 Z
0.000E+00 8.279E-03 2.098E-02 3.611E-02 5.428E-02 7.538E-02 9.883E-02 1.239E-01 1.501E-01 1.770E-01 2.041E-01 2.314E-01 2.585E-01 2.851E-01 3.109E-01 3.356E-01 3.591E-01 3.814E-01 4.024E-01 4.223E-01 4.407E-01 4.577E-01 4.729E-01 4.862E-01 4.976E-01 5.072E-01 5.151E-01 5.213E-01 5.260E-01 5.292E-01 5.308E-01 5.310E-01 5.296E-01 5.270E-01 5.230E-01 5.179E-01 5.117E-01 5.045E-01 4.964E-01 4.877E-01 4.783E-01 4.684E-01 4.579E-01 4.469E-01 4.355E-01 4.238E-01 4.118E-01 3.996E-01 3.873E-01 3.750E-01 3.627E-01 3.504E-01 3.382E-01 3.261E-01 3.142E-01 3.024E-01 2.908E-01 2.794E-01 2.682E-01 2.573E-01 2.466E-01 2.363E-01 2.264E-01 2.167E-01 2.073E-01 1.980E-01 1.891E-01 1.803E-01 1.719E-01 1.638E-01 1.560E-01 1.485E-01 1.414E-01 1.345E-01 1.280E-01 1.217E-01 1.156E-01 1.097E-01 1.041E-01 9.874E-02 9.366E-02 8.880E-02 8.415E-02 7.968E-02 7.539E-02 7.129E-02 6.741E-02 6.375E-02 6.029E-02 5.700E-02 5.386E-02 5.087E-02 4.802E-02 4.534E-02 4.280E-02 4.039E-02 3.809E-02 3.590E-02 3.381E-02 3.182E-02 2.995E-02 2.818E-02 2.649E-02 2.488E-02 2.336E-02 2.192E-02 2.059E-02 1.936E-02 1.823E-02 1.719E-02 1.619E-02 1.522E-02 1.427E-02 1.337E-02 1.251E-02 1.171E-02 1.096E-02 1.026E-02 9.614E-03 9.003E-03 8.427E-03 7.884E-03 7.369E-03 6.880E-03 6.420E-03 5.990E-03 5.593E-03 5.224E-03 4.878E-03 4.551E-03 4.241E-03 3.949E-03 3.680E-03 3.432E-03 3.202E-03 2.985E-03 2.777E-03 2.578E-03 2.393E-03 2.225E-03 2.076E-03 1.941E-03 1.815E-03 1.692E-03 1.569E-03 1.450E-03 1.337E-03 1.235E-03 1.145E-03 1.065E-03 9.914E-04 9.201E-04 8.534E-04 7.916E-04 7.345E-04 6.817E-04 6.327E-04 5.871E-04 5.449E-04 5.056E-04 4.690E-04 4.347E-04 4.028E-04 3.731E-04 3.454E-04 3.195E-04 2.954E-04 2.731E-04 2.521E-04 2.328E-04 2.147E-04 1.980E-04 1.825E-04 1.682E-04 1.549E-04 1.426E-04 1.313E-04 1.208E-04 1.112E-04 1.025E-04 9.426E-05 8.673E-05 8.001E-05 7.362E-05 6.785E-05 6.247E-05 5.741E-05 5.273E-05 4.843E-05 4.449E-05 4.065E-05 3.725E-05 3.413E-05 3.127E-05 2.877E-05 2.651E-05 2.449E-05 2.275E-05 2.116E-05 1.974E-05 1.841E-05 1.712E-05 1.606E-05 1.479E-05 1.367E-05 1.247E-05 1.118E-05 1.011E-05 8.995E-06 7.811E-06 6.897E-06 5.849E-06 4.990E-06 4.353E-06 3.720E-06 3.260E-06 2.798E-06 2.581E-06 2.364E-06 2.147E-06 2.042E-06 1.893E-06 1.816E-06 1.666E-06 1.557E-06 1.584E-06 1.340E-06 1.340E-06 1.232E-06 1.123E-06 1.123E-06 1.123E-06 1.010E-06 9.425E-07 9.194E-07 9.055E-07 9.049E-07 6.884E-07 6.653E-07 6.561E-07 5.019E-07 4.389E-07 3.973E-07 2.848E-07 1.941E-07 1.802E-07 1.802E-07 6.763E-08 Z
0.000E+00 8.269E-03 2.096E-02 3.606E-02 5.421E-02 7.530E-02 9.875E-02 1.239E-01 1.501E-01 1.769E-01 2.041E-01 2.313E-01 2.584E-01 2.850E-01 3.108E-01 3.355E-01 3.590E-01 3.812E-01 4.022E-01 4.220E-01 4.405E-01 4.575E-01 4.727E-01 4.860E-01 4.975E-01 5.071E-01 5.149E-01 5.212E-01 5.259E-01 5.291E-01 5.308E-01 5.309E-01 5.296E-01 5.269E-01 5.229E-01 5.178E-01 5.116E-01 5.044E-01 4.964E-01 4.877E-01 4.784E-01 4.684E-01 4.579E-01 4.469E-01 4.355E-01 4.238E-01 4.118E-01 3.996E-01 3.873E-01 3.750E-01 3.627E-01 3.504E-01 3.382E-01 3.261E-01 3.141E-01 3.024E-01 2.908E-01 2.795E-01 2.683E-01 2.573E-01 2.467E-01 2.364E-01 2.265E-01 2.168E-01 2.074E-01 1.981E-01 1.891E-01 1.804E-01 1.719E-01 1.638E-01 1.560E-01 1.485E-01 1.414E-01 1.345E-01 1.280E-01 1.217E-01 1.156E-01 1.098E-01 1.042E-01 9.881E-02 9.372E-02 8.887E-02 8.423E-02 7.975E-02 7.545E-02 7.134E-02 6.744E-02 6.376E-02 6.028E-02 5.699E-02 5.385E-02 5.087E-02 4.804E-02 4.536E-02 4.283E-02 4.042E-02 3.812E-02 3.592E-02 3.382E-02 3.183E-02 2.995E-02 2.818E-02 2.650E-02 2.489E-02 2.337E-02 2.192E-02 2.058E-02 1.935E-02 1.823E-02 1.718E-02 1.619E-02 1.523E-02 1.430E-02 1.339E-02 1.253E-02 1.173E-02 1.098E-02 1.028E-02 9.620E-03 9.005E-03 8.427E-03 7.884E-03 7.371E-03 6.886E-03 6.428E-03 5.998E-03 5.598E-03 5.225E-03 4.877E-03 4.549E-03 4.239E-03 3.948E-03 3.678E-03 3.429E-03 3.198E-03 2.979E-03 2.771E-03 2.572E-03 2.389E-03 2.223E-03 2.076E-03 1.944E-03 1.819E-03 1.696E-03 1.572E-03 1.451E-03 1.336E-03 1.233E-03 1.142E-03 1.063E-03 9.902E-04 9.199E-04 8.532E-04 7.914E-04 7.343E-04 6.816E-04 6.327E-04 5.872E-04 5.449E-04 5.056E-04 4.690E-04 4.347E-04 4.026E-04 3.729E-04 3.451E-04 3.191E-04 2.950E-04 2.727E-04 2.517E-04 2.324E-04 2.143E-04 1.977E-04 1.822E-04 1.680E-04 1.547E-04 1.425E-04 1.312E-04 1.208E-04 1.113E-04 1.026E-04 9.443E-05 8.691E-05 8.024E-05 7.380E-05 6.808E-05 6.267E-05 5.765E-05 5.298E-05 4.875E-05 4.484E-05 4.104E-05 3.768E-05 3.461E-05 3.176E-05 2.929E-05 2.704E-05 2.497E-05 2.323E-05 2.161E-05 2.017E-05 1.878E-05 1.745E-05 1.639E-05 1.509E-05 1.392E-05 1.270E-05 1.137E-05 1.031E-05 9.147E-06 7.899E-06 6.976E-06 5.863E-06 4.967E-06 4.316E-06 3.664E-06 3.149E-06 2.687E-06 2.470E-06 2.253E-06 2.036E-06 1.954E-06 1.819E-06 1.737E-06 1.602E-06 1.520E-06 1.547E-06 1.303E-06 1.303E-06 1.167E-06 1.086E-06 1.086E-06 1.086E-06 9.501E-07 8.686E-07 8.686E-07 8.686E-07 8.957E-07 6.514E-07 6.514E-07 6.514E-07 5.158E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 8.343E-03 2.111E-02 3.625E-02 5.437E-02 7.535E-02 9.864E-02 1.236E-01 1.497E-01 1.764E-01 2.036E-01 2.310E-01 2.581E-01 2.847E-01 3.105E-01 3.352E-01 3.587E-01 3.810E-01 4.020E-01 4.217E-01 4.401E-01 4.570E-01 4.722E-01 4.857E-01 4.972E-01 5.068E-01 5.147E-01 5.209E-01 5.255E-01 5.287E-01 5.304E-01 5.307E-01 5.295E-01 5.270E-01 5.231E-01 5.179E-01 5.116E-01 5.044E-01 4.963E-01 4.875E-01 4.782E-01 4.682E-01 4.577E-01 4.468E-01 4.355E-01 4.238E-01 4.119E-01 3.998E-01 3.874E-01 3.750E-01 3.625E-01 3.502E-01 3.381E-01 3.262E-01 3.145E-01 3.029E-01 2.912E-01 2.797E-01 2.683E-01 2.573E-01 2.465E-01 2.362E-01 2.262E-01 2.165E-01 2.071E-01 1.979E-01 1.890E-01 1.804E-01 1.721E-01 1.641E-01 1.563E-01 1.488E-01 1.417E-01 1.348E-01 1.282E-01 1.219E-01 1.158E-01 1.100E-01 1.044E-01 9.901E-02 9.386E-02 8.892E-02 8.418E-02 7.965E-02 7.534E-02 7.127E-02 6.744E-02 6.382E-02 6.039E-02 5.713E-02 5.400E-02 5.100E-02 4.813E-02 4.540E-02 4.282E-02 4.040E-02 3.810E-02 3.593E-02 3.386E-02 3.188E-02 3.001E-02 2.824E-02 2.658E-02 2.500E-02 2.351E-02 2.208E-02 2.073E-02 1.946E-02 1.829E-02 1.720E-02 1.619E-02 1.522E-02 1.429E-02 1.338E-02 1.252E-02 1.170E-02 1.095E-02 1.025E-02 9.602E-03 9.000E-03 8.434E-03 7.899E-03 7.393E-03 6.914E-03 6.463E-03 6.039E-03 5.642E-03 5.270E-03 4.919E-03 4.583E-03 4.264E-03 3.963E-03 3.687E-03 3.435E-03 3.206E-03 2.993E-03 2.791E-03 2.596E-03 2.411E-03 2.239E-03 2.083E-03 1.943E-03 1.818E-03 1.701E-03 1.588E-03 1.476E-03 1.364E-03 1.257E-03 1.159E-03 1.071E-03 9.925E-04 9.297E-04 8.619E-04 7.994E-04 7.418E-04 6.884E-04 6.393E-04 5.937E-04 5.514E-04 5.121E-04 4.756E-04 4.416E-04 4.099E-04 3.804E-04 3.529E-04 3.271E-04 3.032E-04 2.807E-04 2.598E-04 2.401E-04 2.216E-04 2.042E-04 1.881E-04 1.727E-04 1.585E-04 1.454E-04 1.333E-04 1.223E-04 1.120E-04 1.029E-04 9.443E-05 8.694E-05 8.002E-05 7.375E-05 6.799E-05 6.267E-05 5.763E-05 5.304E-05 4.883E-05 4.484E-05 4.104E-05 3.754E-05 3.426E-05 3.135E-05 2.864E-05 2.638E-05 2.418E-05 2.237E-05 2.060E-05 1.922E-05 1.791E-05 1.675E-05 1.566E-05 1.458E-05 1.349E-05 1.238E-05 1.137E-05 1.045E-05 9.337E-06 8.496E-06 7.383E-06 6.650E-06 5.863E-06 5.103E-06 4.533E-06 4.017E-06 3.583E-06 3.149E-06 2.850E-06 2.470E-06 2.253E-06 2.036E-06 1.819E-06 1.602E-06 1.547E-06 1.303E-06 1.167E-06 1.086E-06 1.086E-06 9.501E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 7.329E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 5.158E-07 4.343E-07 4.343E-07 4.614E-07 2.171E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 8.320E-03 2.106E-02 3.616E-02 5.424E-02 7.515E-02 9.836E-02 1.232E-01 1.492E-01 1.760E-01 2.031E-01 2.304E-01 2.575E-01 2.841E-01 3.100E-01 3.348E-01 3.585E-01 3.809E-01 4.020E-01 4.217E-01 4.400E-01 4.567E-01 4.717E-01 4.851E-01 4.966E-01 5.063E-01 5.143E-01 5.206E-01 5.252E-01 5.284E-01 5.301E-01 5.303E-01 5.292E-01 5.267E-01 5.228E-01 5.177E-01 5.115E-01 5.043E-01 4.964E-01 4.878E-01 4.784E-01 4.684E-01 4.579E-01 4.469E-01 4.355E-01 4.240E-01 4.121E-01 4.000E-01 3.877E-01 3.753E-01 3.628E-01 3.505E-01 3.383E-01 3.262E-01 3.144E-01 3.027E-01 2.911E-01 2.796E-01 2.684E-01 2.574E-01 2.467E-01 2.363E-01 2.263E-01 2.166E-01 2.072E-01 1.981E-01 1.892E-01 1.806E-01 1.722E-01 1.642E-01 1.564E-01 1.489E-01 1.418E-01 1.349E-01 1.283E-01 1.220E-01 1.159E-01 1.100E-01 1.043E-01 9.890E-02 9.377E-02 8.888E-02 8.419E-02 7.970E-02 7.540E-02 7.131E-02 6.746E-02 6.383E-02 6.041E-02 5.716E-02 5.404E-02 5.105E-02 4.818E-02 4.546E-02 4.289E-02 4.047E-02 3.818E-02 3.599E-02 3.389E-02 3.189E-02 2.999E-02 2.821E-02 2.655E-02 2.500E-02 2.354E-02 2.215E-02 2.082E-02 1.956E-02 1.837E-02 1.725E-02 1.619E-02 1.520E-02 1.426E-02 1.338E-02 1.254E-02 1.174E-02 1.099E-02 1.028E-02 9.620E-03 9.005E-03 8.431E-03 7.891E-03 7.384E-03 6.907E-03 6.460E-03 6.041E-03 5.649E-03 5.279E-03 4.928E-03 4.595E-03 4.280E-03 3.985E-03 3.714E-03 3.465E-03 3.235E-03 3.017E-03 2.808E-03 2.606E-03 2.413E-03 2.233E-03 2.071E-03 1.927E-03 1.801E-03 1.686E-03 1.577E-03 1.470E-03 1.364E-03 1.262E-03 1.166E-03 1.080E-03 1.002E-03 9.333E-04 8.655E-04 8.022E-04 7.435E-04 6.889E-04 6.383E-04 5.914E-04 5.480E-04 5.077E-04 4.703E-04 4.358E-04 4.040E-04 3.741E-04 3.466E-04 3.210E-04 2.971E-04 2.748E-04 2.540E-04 2.346E-04 2.165E-04 1.997E-04 1.838E-04 1.692E-04 1.557E-04 1.432E-04 1.317E-04 1.210E-04 1.115E-04 1.028E-04 9.487E-05 8.748E-05 8.086E-05 7.481E-05 6.913E-05 6.398E-05 5.893E-05 5.437E-05 5.008E-05 4.593E-05 4.213E-05 3.863E-05 3.550E-05 3.257E-05 2.994E-05 2.769E-05 2.562E-05 2.389E-05 2.226E-05 2.095E-05 1.965E-05 1.835E-05 1.705E-05 1.574E-05 1.444E-05 1.314E-05 1.183E-05 1.053E-05 9.202E-06 8.143E-06 6.949E-06 5.945E-06 5.130E-06 4.316E-06 3.800E-06 3.366E-06 2.932E-06 2.470E-06 2.253E-06 2.036E-06 1.819E-06 1.764E-06 1.520E-06 1.384E-06 1.303E-06 1.303E-06 1.167E-06 1.086E-06 1.086E-06 1.086E-06 1.086E-06 1.086E-06 1.086E-06 9.501E-07 8.686E-07 8.957E-07 6.514E-07 6.514E-07 5.158E-07 4.343E-07 4.343E-07 4.614E-07 2.171E-07 1.900E-07 4.343E-07 4.343E-07 4.072E-07 6.514E-07 7.871E-07 8.415E-07 Z
0.000E+00 8.249E-03 2.090E-02 3.593E-02 5.398E-02 7.494E-02 9.824E-02 1.232E-01 1.492E-01 1.757E-01 2.027E-01 2.297E-01 2.567E-01 2.834E-01 3.095E-01 3.347E-01 3.586E-01 3.810E-01 4.019E-01 4.213E-01 4.392E-01 4.557E-01 4.707E-01 4.840E-01 4.956E-01 5.053E-01 5.133E-01 5.196E-01 5.244E-01 5.276E-01 5.293E-01 5.297E-01 5.287E-01 5.263E-01 5.226E-01 5.177E-01 5.117E-01 5.046E-01 4.966E-01 4.878E-01 4.784E-01 4.683E-01 4.578E-01 4.468E-01 4.354E-01 4.238E-01 4.120E-01 4.000E-01 3.877E-01 3.752E-01 3.627E-01 3.503E-01 3.381E-01 3.262E-01 3.145E-01 3.030E-01 2.915E-01 2.801E-01 2.688E-01 2.578E-01 2.470E-01 2.367E-01 2.267E-01 2.169E-01 2.075E-01 1.983E-01 1.894E-01 1.807E-01 1.723E-01 1.643E-01 1.566E-01 1.491E-01 1.420E-01 1.351E-01 1.284E-01 1.221E-01 1.159E-01 1.101E-01 1.045E-01 9.919E-02 9.408E-02 8.914E-02 8.436E-02 7.976E-02 7.537E-02 7.124E-02 6.738E-02 6.378E-02 6.041E-02 5.724E-02 5.420E-02 5.127E-02 4.842E-02 4.567E-02 4.303E-02 4.054E-02 3.820E-02 3.601E-02 3.394E-02 3.197E-02 3.010E-02 2.832E-02 2.665E-02 2.508E-02 2.360E-02 2.220E-02 2.086E-02 1.959E-02 1.839E-02 1.727E-02 1.622E-02 1.522E-02 1.426E-02 1.336E-02 1.251E-02 1.173E-02 1.100E-02 1.031E-02 9.654E-03 9.027E-03 8.435E-03 7.883E-03 7.373E-03 6.901E-03 6.458E-03 6.039E-03 5.646E-03 5.280E-03 4.940E-03 4.621E-03 4.315E-03 4.019E-03 3.736E-03 3.469E-03 3.225E-03 3.001E-03 2.796E-03 2.603E-03 2.421E-03 2.249E-03 2.089E-03 1.942E-03 1.808E-03 1.685E-03 1.572E-03 1.465E-03 1.361E-03 1.263E-03 1.169E-03 1.083E-03 1.004E-03 9.335E-04 8.658E-04 8.032E-04 7.454E-04 6.917E-04 6.422E-04 5.965E-04 5.541E-04 5.149E-04 4.784E-04 4.442E-04 4.124E-04 3.824E-04 3.544E-04 3.279E-04 3.032E-04 2.800E-04 2.586E-04 2.384E-04 2.198E-04 2.028E-04 1.870E-04 1.724E-04 1.591E-04 1.469E-04 1.356E-04 1.252E-04 1.155E-04 1.066E-04 9.859E-05 9.099E-05 8.398E-05 7.758E-05 7.177E-05 6.623E-05 6.113E-05 5.632E-05 5.190E-05 4.766E-05 4.373E-05 4.004E-05 3.662E-05 3.331E-05 3.048E-05 2.777E-05 2.538E-05 2.326E-05 2.128E-05 1.952E-05 1.800E-05 1.661E-05 1.531E-05 1.401E-05 1.284E-05 1.159E-05 1.050E-05 9.582E-06 8.469E-06 7.600E-06 6.705E-06 6.053E-06 5.402E-06 4.886E-06 4.452E-06 4.017E-06 3.719E-06 3.339E-06 3.122E-06 2.932E-06 2.633E-06 2.416E-06 2.036E-06 1.819E-06 1.602E-06 1.384E-06 1.167E-06 1.113E-06 8.686E-07 8.686E-07 7.329E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 6.785E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 2.171E-07 2.171E-07 8.150E-08 Z
0.000E+00 8.168E-03 2.074E-02 3.575E-02 5.383E-02 7.479E-02 9.802E-02 1.228E-01 1.486E-01 1.750E-01 2.018E-01 2.288E-01 2.558E-01 2.825E-01 3.086E-01 3.337E-01 3.575E-01 3.799E-01 4.008E-01 4.203E-01 4.383E-01 4.549E-01 4.700E-01 4.833E-01 4.949E-01 5.046E-01 5.126E-01 5.190E-01 5.237E-01 5.269E-01 5.286E-01 5.290E-01 5.281E-01 5.258E-01 5.223E-01 5.174E-01 5.114E-01 5.043E-01 4.964E-01 4.877E-01 4.782E-01 4.682E-01 4.576E-01 4.467E-01 4.355E-01 4.241E-01 4.124E-01 4.003E-01 3.881E-01 3.756E-01 3.631E-01 3.508E-01 3.387E-01 3.268E-01 3.150E-01 3.032E-01 2.916E-01 2.801E-01 2.689E-01 2.580E-01 2.474E-01 2.372E-01 2.272E-01 2.174E-01 2.078E-01 1.984E-01 1.894E-01 1.807E-01 1.724E-01 1.644E-01 1.566E-01 1.492E-01 1.420E-01 1.351E-01 1.286E-01 1.223E-01 1.163E-01 1.104E-01 1.048E-01 9.934E-02 9.414E-02 8.918E-02 8.445E-02 7.994E-02 7.565E-02 7.159E-02 6.774E-02 6.412E-02 6.069E-02 5.742E-02 5.429E-02 5.130E-02 4.844E-02 4.572E-02 4.315E-02 4.071E-02 3.838E-02 3.615E-02 3.402E-02 3.200E-02 3.012E-02 2.837E-02 2.674E-02 2.521E-02 2.375E-02 2.233E-02 2.095E-02 1.963E-02 1.837E-02 1.721E-02 1.614E-02 1.515E-02 1.424E-02 1.339E-02 1.258E-02 1.181E-02 1.107E-02 1.038E-02 9.726E-03 9.098E-03 8.496E-03 7.923E-03 7.385E-03 6.887E-03 6.427E-03 6.003E-03 5.610E-03 5.246E-03 4.906E-03 4.590E-03 4.292E-03 4.014E-03 3.753E-03 3.509E-03 3.279E-03 3.057E-03 2.842E-03 2.635E-03 2.439E-03 2.260E-03 2.101E-03 1.959E-03 1.830E-03 1.708E-03 1.590E-03 1.476E-03 1.368E-03 1.267E-03 1.175E-03 1.092E-03 1.017E-03 9.404E-04 8.723E-04 8.090E-04 7.503E-04 6.959E-04 6.456E-04 5.991E-04 5.560E-04 5.158E-04 4.784E-04 4.433E-04 4.105E-04 3.796E-04 3.504E-04 3.230E-04 2.972E-04 2.732E-04 2.511E-04 2.308E-04 2.123E-04 1.957E-04 1.807E-04 1.673E-04 1.551E-04 1.442E-04 1.342E-04 1.249E-04 1.161E-04 1.078E-04 1.000E-04 9.237E-05 8.534E-05 7.850E-05 7.209E-05 6.612E-05 6.045E-05 5.526E-05 5.046E-05 4.601E-05 4.199E-05 3.844E-05 3.507E-05 3.200E-05 2.932E-05 2.682E-05 2.462E-05 2.280E-05 2.106E-05 1.943E-05 1.800E-05 1.661E-05 1.531E-05 1.414E-05 1.292E-05 1.175E-05 1.050E-05 9.419E-06 8.496E-06 7.383E-06 6.487E-06 5.836E-06 5.185E-06 4.669E-06 4.207E-06 4.017E-06 3.719E-06 3.474E-06 3.339E-06 3.284E-06 3.067E-06 2.850E-06 2.633E-06 2.416E-06 2.199E-06 1.981E-06 1.764E-06 1.547E-06 1.330E-06 1.086E-06 1.113E-06 8.686E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 8.686E-07 7.329E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 5.158E-07 4.343E-07 2.986E-07 2.171E-07 8.150E-08 Z
0.000E+00 8.154E-03 2.069E-02 3.562E-02 5.357E-02 7.437E-02 9.741E-02 1.220E-01 1.477E-01 1.740E-01 2.007E-01 2.277E-01 2.547E-01 2.815E-01 3.076E-01 3.328E-01 3.567E-01 3.790E-01 4.000E-01 4.195E-01 4.377E-01 4.544E-01 4.696E-01 4.830E-01 4.945E-01 5.043E-01 5.123E-01 5.187E-01 5.235E-01 5.267E-01 5.284E-01 5.287E-01 5.276E-01 5.253E-01 5.217E-01 5.169E-01 5.110E-01 5.042E-01 4.965E-01 4.880E-01 4.787E-01 4.686E-01 4.579E-01 4.468E-01 4.353E-01 4.236E-01 4.118E-01 3.997E-01 3.875E-01 3.753E-01 3.631E-01 3.509E-01 3.390E-01 3.271E-01 3.152E-01 3.034E-01 2.918E-01 2.803E-01 2.691E-01 2.582E-01 2.476E-01 2.374E-01 2.273E-01 2.175E-01 2.078E-01 1.985E-01 1.895E-01 1.809E-01 1.726E-01 1.646E-01 1.568E-01 1.493E-01 1.421E-01 1.353E-01 1.288E-01 1.225E-01 1.165E-01 1.107E-01 1.050E-01 9.952E-02 9.429E-02 8.930E-02 8.455E-02 8.003E-02 7.572E-02 7.164E-02 6.778E-02 6.415E-02 6.072E-02 5.747E-02 5.438E-02 5.141E-02 4.856E-02 4.584E-02 4.325E-02 4.080E-02 3.848E-02 3.627E-02 3.418E-02 3.219E-02 3.031E-02 2.854E-02 2.686E-02 2.527E-02 2.376E-02 2.231E-02 2.094E-02 1.964E-02 1.842E-02 1.728E-02 1.622E-02 1.525E-02 1.434E-02 1.348E-02 1.266E-02 1.187E-02 1.111E-02 1.040E-02 9.734E-03 9.110E-03 8.521E-03 7.964E-03 7.439E-03 6.946E-03 6.486E-03 6.057E-03 5.657E-03 5.286E-03 4.943E-03 4.623E-03 4.321E-03 4.033E-03 3.759E-03 3.499E-03 3.256E-03 3.029E-03 2.817E-03 2.619E-03 2.436E-03 2.269E-03 2.117E-03 1.976E-03 1.844E-03 1.716E-03 1.593E-03 1.475E-03 1.365E-03 1.265E-03 1.174E-03 1.091E-03 1.014E-03 9.405E-04 8.728E-04 8.101E-04 7.523E-04 6.987E-04 6.490E-04 6.028E-04 5.595E-04 5.191E-04 4.812E-04 4.455E-04 4.119E-04 3.802E-04 3.504E-04 3.226E-04 2.965E-04 2.726E-04 2.506E-04 2.303E-04 2.121E-04 1.956E-04 1.808E-04 1.677E-04 1.557E-04 1.448E-04 1.350E-04 1.259E-04 1.173E-04 1.094E-04 1.017E-04 9.435E-05 8.708E-05 8.026E-05 7.348E-05 6.718E-05 6.113E-05 5.545E-05 5.027E-05 4.547E-05 4.115E-05 3.735E-05 3.398E-05 3.105E-05 2.856E-05 2.636E-05 2.454E-05 2.277E-05 2.142E-05 1.987E-05 1.857E-05 1.726E-05 1.593E-05 1.487E-05 1.357E-05 1.227E-05 1.110E-05 9.853E-06 8.767E-06 7.817E-06 6.949E-06 6.053E-06 5.402E-06 4.886E-06 4.452E-06 4.017E-06 3.719E-06 3.501E-06 3.257E-06 3.122E-06 3.067E-06 2.823E-06 2.687E-06 2.633E-06 2.389E-06 2.253E-06 2.036E-06 1.981E-06 1.737E-06 1.602E-06 1.547E-06 1.303E-06 1.167E-06 1.086E-06 9.501E-07 8.686E-07 8.686E-07 8.686E-07 7.329E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 5.158E-07 4.343E-07 4.614E-07 2.171E-07 8.150E-08 Z
0.000E+00 8.071E-03 2.047E-02 3.525E-02 5.304E-02 7.371E-02 9.669E-02 1.213E-01 1.470E-01 1.733E-01 2.000E-01 2.268E-01 2.536E-01 2.801E-01 3.061E-01 3.313E-01 3.554E-01 3.781E-01 3.994E-01 4.191E-01 4.372E-01 4.537E-01 4.687E-01 4.819E-01 4.935E-01 5.034E-01 5.115E-01 5.179E-01 5.227E-01 5.260E-01 5.279E-01 5.284E-01 5.276E-01 5.255E-01 5.221E-01 5.174E-01 5.114E-01 5.042E-01 4.962E-01 4.873E-01 4.778E-01 4.678E-01 4.573E-01 4.463E-01 4.351E-01 4.235E-01 4.118E-01 3.997E-01 3.875E-01 3.753E-01 3.630E-01 3.510E-01 3.392E-01 3.275E-01 3.158E-01 3.040E-01 2.923E-01 2.806E-01 2.691E-01 2.580E-01 2.473E-01 2.370E-01 2.271E-01 2.175E-01 2.082E-01 1.991E-01 1.902E-01 1.816E-01 1.732E-01 1.650E-01 1.571E-01 1.495E-01 1.423E-01 1.354E-01 1.289E-01 1.227E-01 1.166E-01 1.108E-01 1.051E-01 9.955E-02 9.433E-02 8.939E-02 8.472E-02 8.027E-02 7.602E-02 7.196E-02 6.811E-02 6.446E-02 6.100E-02 5.773E-02 5.461E-02 5.164E-02 4.880E-02 4.608E-02 4.348E-02 4.099E-02 3.863E-02 3.641E-02 3.433E-02 3.236E-02 3.050E-02 2.873E-02 2.703E-02 2.540E-02 2.384E-02 2.237E-02 2.100E-02 1.972E-02 1.852E-02 1.740E-02 1.634E-02 1.534E-02 1.440E-02 1.351E-02 1.267E-02 1.187E-02 1.112E-02 1.042E-02 9.760E-03 9.135E-03 8.542E-03 7.984E-03 7.465E-03 6.985E-03 6.540E-03 6.123E-03 5.730E-03 5.361E-03 5.015E-03 4.692E-03 4.388E-03 4.101E-03 3.827E-03 3.567E-03 3.318E-03 3.080E-03 2.853E-03 2.639E-03 2.443E-03 2.268E-03 2.115E-03 1.978E-03 1.851E-03 1.728E-03 1.606E-03 1.487E-03 1.375E-03 1.273E-03 1.182E-03 1.101E-03 1.027E-03 9.578E-04 8.907E-04 8.283E-04 7.698E-04 7.150E-04 6.634E-04 6.151E-04 5.695E-04 5.265E-04 4.863E-04 4.484E-04 4.132E-04 3.804E-04 3.501E-04 3.223E-04 2.968E-04 2.736E-04 2.527E-04 2.336E-04 2.162E-04 2.005E-04 1.860E-04 1.728E-04 1.604E-04 1.489E-04 1.381E-04 1.280E-04 1.185E-04 1.094E-04 1.008E-04 9.291E-05 8.542E-05 7.850E-05 7.193E-05 6.599E-05 6.037E-05 5.526E-05 5.046E-05 4.614E-05 4.221E-05 3.865E-05 3.529E-05 3.236E-05 2.972E-05 2.747E-05 2.543E-05 2.345E-05 2.171E-05 2.011E-05 1.843E-05 1.691E-05 1.555E-05 1.401E-05 1.270E-05 1.137E-05 1.031E-05 9.120E-06 8.116E-06 7.139E-06 6.514E-06 5.754E-06 5.185E-06 4.669E-06 4.234E-06 3.936E-06 3.719E-06 3.501E-06 3.284E-06 3.040E-06 2.904E-06 2.823E-06 2.687E-06 2.633E-06 2.389E-06 2.253E-06 2.036E-06 1.981E-06 1.764E-06 1.520E-06 1.384E-06 1.330E-06 1.086E-06 9.501E-07 8.686E-07 8.686E-07 7.329E-07 6.514E-07 6.514E-07 6.514E-07 5.158E-07 4.343E-07 4.343E-07 4.614E-07 2.171E-07 2.171E-07 2.171E-07 2.442E-07 Z
0.000E+00 7.970E-03 2.026E-02 3.498E-02 5.276E-02 7.344E-02 9.642E-02 1.210E-01 1.467E-01 1.730E-01 1.997E-01 2.266E-01 2.534E-01 2.799E-01 3.060E-01 3.313E-01 3.554E-01 3.780E-01 3.991E-01 4.186E-01 4.365E-01 4.529E-01 4.677E-01 4.811E-01 4.927E-01 5.027E-01 5.110E-01 5.176E-01 5.225E-01 5.258E-01 5.276E-01 5.280E-01 5.271E-01 5.248E-01 5.213E-01 5.166E-01 5.107E-01 5.037E-01 4.958E-01 4.871E-01 4.777E-01 4.677E-01 4.572E-01 4.463E-01 4.350E-01 4.234E-01 4.117E-01 3.998E-01 3.878E-01 3.757E-01 3.635E-01 3.514E-01 3.393E-01 3.273E-01 3.155E-01 3.037E-01 2.921E-01 2.807E-01 2.694E-01 2.583E-01 2.476E-01 2.373E-01 2.274E-01 2.178E-01 2.085E-01 1.995E-01 1.906E-01 1.819E-01 1.734E-01 1.652E-01 1.572E-01 1.497E-01 1.424E-01 1.356E-01 1.291E-01 1.229E-01 1.169E-01 1.110E-01 1.053E-01 9.971E-02 9.444E-02 8.948E-02 8.482E-02 8.041E-02 7.619E-02 7.214E-02 6.827E-02 6.459E-02 6.112E-02 5.785E-02 5.474E-02 5.175E-02 4.888E-02 4.612E-02 4.348E-02 4.097E-02 3.861E-02 3.639E-02 3.431E-02 3.236E-02 3.051E-02 2.876E-02 2.707E-02 2.546E-02 2.392E-02 2.245E-02 2.107E-02 1.977E-02 1.854E-02 1.740E-02 1.632E-02 1.533E-02 1.440E-02 1.352E-02 1.269E-02 1.190E-02 1.115E-02 1.044E-02 9.783E-03 9.159E-03 8.566E-03 8.001E-03 7.472E-03 6.984E-03 6.538E-03 6.129E-03 5.746E-03 5.379E-03 5.021E-03 4.675E-03 4.345E-03 4.039E-03 3.764E-03 3.519E-03 3.296E-03 3.086E-03 2.881E-03 2.680E-03 2.489E-03 2.312E-03 2.155E-03 2.014E-03 1.883E-03 1.756E-03 1.629E-03 1.506E-03 1.389E-03 1.283E-03 1.189E-03 1.105E-03 1.028E-03 9.597E-04 8.917E-04 8.290E-04 7.708E-04 7.171E-04 6.671E-04 6.203E-04 5.764E-04 5.352E-04 4.962E-04 4.597E-04 4.250E-04 3.924E-04 3.619E-04 3.334E-04 3.069E-04 2.824E-04 2.602E-04 2.398E-04 2.211E-04 2.042E-04 1.889E-04 1.746E-04 1.619E-04 1.498E-04 1.386E-04 1.282E-04 1.183E-04 1.091E-04 1.004E-04 9.251E-05 8.491E-05 7.806E-05 7.163E-05 6.590E-05 6.034E-05 5.548E-05 5.081E-05 4.658E-05 4.264E-05 3.909E-05 3.572E-05 3.265E-05 2.997E-05 2.747E-05 2.543E-05 2.345E-05 2.169E-05 2.017E-05 1.881E-05 1.726E-05 1.596E-05 1.466E-05 1.335E-05 1.205E-05 1.088E-05 9.636E-06 8.686E-06 7.817E-06 6.949E-06 6.216E-06 5.564E-06 4.886E-06 4.424E-06 4.234E-06 3.773E-06 3.556E-06 3.501E-06 3.284E-06 3.040E-06 2.904E-06 2.823E-06 2.687E-06 2.633E-06 2.416E-06 2.199E-06 1.954E-06 1.819E-06 1.602E-06 1.384E-06 1.167E-06 1.113E-06 8.686E-07 8.957E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 6.514E-07 6.785E-07 4.343E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 2.442E-07 Z
0.000E+00 7.942E-03 2.017E-02 3.478E-02 5.242E-02 7.295E-02 9.581E-02 1.203E-01 1.459E-01 1.722E-01 1.989E-01 2.256E-01 2.524E-01 2.789E-01 3.048E-01 3.300E-01 3.540E-01 3.765E-01 3.975E-01 4.170E-01 4.350E-01 4.517E-01 4.669E-01 4.806E-01 4.926E-01 5.026E-01 5.108E-01 5.171E-01 5.217E-01 5.248E-01 5.265E-01 5.269E-01 5.261E-01 5.241E-01 5.208E-01 5.162E-01 5.103E-01 5.032E-01 4.951E-01 4.862E-01 4.769E-01 4.672E-01 4.571E-01 4.466E-01 4.355E-01 4.240E-01 4.121E-01 4.000E-01 3.878E-01 3.756E-01 3.634E-01 3.513E-01 3.393E-01 3.274E-01 3.157E-01 3.041E-01 2.926E-01 2.813E-01 2.701E-01 2.591E-01 2.484E-01 2.381E-01 2.280E-01 2.184E-01 2.089E-01 1.997E-01 1.907E-01 1.820E-01 1.735E-01 1.654E-01 1.575E-01 1.500E-01 1.429E-01 1.361E-01 1.296E-01 1.232E-01 1.171E-01 1.112E-01 1.054E-01 9.992E-02 9.470E-02 8.976E-02 8.511E-02 8.070E-02 7.650E-02 7.245E-02 6.856E-02 6.481E-02 6.123E-02 5.784E-02 5.462E-02 5.160E-02 4.875E-02 4.607E-02 4.354E-02 4.114E-02 3.884E-02 3.663E-02 3.451E-02 3.250E-02 3.060E-02 2.880E-02 2.709E-02 2.545E-02 2.389E-02 2.243E-02 2.107E-02 1.981E-02 1.864E-02 1.752E-02 1.645E-02 1.544E-02 1.448E-02 1.358E-02 1.274E-02 1.196E-02 1.121E-02 1.049E-02 9.813E-03 9.171E-03 8.569E-03 8.007E-03 7.483E-03 6.996E-03 6.544E-03 6.123E-03 5.731E-03 5.361E-03 5.008E-03 4.670E-03 4.347E-03 4.043E-03 3.765E-03 3.514E-03 3.284E-03 3.070E-03 2.866E-03 2.672E-03 2.491E-03 2.326E-03 2.176E-03 2.036E-03 1.900E-03 1.763E-03 1.627E-03 1.496E-03 1.379E-03 1.276E-03 1.188E-03 1.110E-03 1.039E-03 9.620E-04 8.946E-04 8.324E-04 7.748E-04 7.214E-04 6.713E-04 6.245E-04 5.805E-04 5.388E-04 4.994E-04 4.624E-04 4.273E-04 3.944E-04 3.637E-04 3.349E-04 3.084E-04 2.837E-04 2.614E-04 2.409E-04 2.222E-04 2.053E-04 1.898E-04 1.755E-04 1.627E-04 1.508E-04 1.397E-04 1.293E-04 1.198E-04 1.107E-04 1.023E-04 9.435E-05 8.694E-05 8.002E-05 7.348E-05 6.745E-05 6.170E-05 5.621E-05 5.136E-05 4.669E-05 4.232E-05 3.844E-05 3.493E-05 3.181E-05 2.885E-05 2.647E-05 2.435E-05 2.237E-05 2.076E-05 1.924E-05 1.770E-05 1.639E-05 1.506E-05 1.401E-05 1.284E-05 1.175E-05 1.064E-05 9.772E-06 8.903E-06 8.035E-06 7.302E-06 6.650E-06 5.972E-06 5.537E-06 5.103E-06 4.804E-06 4.424E-06 4.207E-06 4.153E-06 3.909E-06 3.773E-06 3.719E-06 3.501E-06 3.284E-06 2.904E-06 2.714E-06 2.253E-06 2.063E-06 1.602E-06 1.411E-06 1.113E-06 8.686E-07 7.329E-07 6.785E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 2.442E-07 Z
0.000E+00 7.939E-03 2.015E-02 3.475E-02 5.235E-02 7.281E-02 9.557E-02 1.199E-01 1.454E-01 1.715E-01 1.981E-01 2.249E-01 2.517E-01 2.782E-01 3.041E-01 3.290E-01 3.528E-01 3.752E-01 3.962E-01 4.159E-01 4.343E-01 4.512E-01 4.666E-01 4.803E-01 4.922E-01 5.022E-01 5.103E-01 5.167E-01 5.216E-01 5.249E-01 5.268E-01 5.273E-01 5.263E-01 5.240E-01 5.205E-01 5.157E-01 5.099E-01 5.030E-01 4.952E-01 4.867E-01 4.775E-01 4.677E-01 4.573E-01 4.465E-01 4.352E-01 4.235E-01 4.117E-01 3.997E-01 3.876E-01 3.754E-01 3.633E-01 3.513E-01 3.394E-01 3.277E-01 3.161E-01 3.046E-01 2.932E-01 2.818E-01 2.705E-01 2.594E-01 2.486E-01 2.382E-01 2.281E-01 2.182E-01 2.088E-01 1.996E-01 1.907E-01 1.820E-01 1.737E-01 1.656E-01 1.578E-01 1.503E-01 1.431E-01 1.363E-01 1.297E-01 1.233E-01 1.171E-01 1.111E-01 1.054E-01 9.998E-02 9.481E-02 8.990E-02 8.521E-02 8.075E-02 7.650E-02 7.245E-02 6.859E-02 6.490E-02 6.137E-02 5.799E-02 5.477E-02 5.173E-02 4.887E-02 4.619E-02 4.367E-02 4.128E-02 3.898E-02 3.677E-02 3.464E-02 3.260E-02 3.067E-02 2.886E-02 2.715E-02 2.553E-02 2.399E-02 2.251E-02 2.111E-02 1.980E-02 1.859E-02 1.746E-02 1.642E-02 1.543E-02 1.451E-02 1.363E-02 1.279E-02 1.199E-02 1.123E-02 1.051E-02 9.825E-03 9.187E-03 8.595E-03 8.049E-03 7.541E-03 7.065E-03 6.614E-03 6.185E-03 5.780E-03 5.399E-03 5.042E-03 4.704E-03 4.385E-03 4.085E-03 3.808E-03 3.555E-03 3.325E-03 3.113E-03 2.910E-03 2.713E-03 2.522E-03 2.340E-03 2.172E-03 2.020E-03 1.880E-03 1.751E-03 1.629E-03 1.514E-03 1.406E-03 1.304E-03 1.209E-03 1.119E-03 1.033E-03 9.622E-04 8.931E-04 8.293E-04 7.702E-04 7.156E-04 6.649E-04 6.176E-04 5.734E-04 5.318E-04 4.928E-04 4.558E-04 4.208E-04 3.880E-04 3.570E-04 3.281E-04 3.011E-04 2.764E-04 2.538E-04 2.332E-04 2.150E-04 1.982E-04 1.833E-04 1.700E-04 1.577E-04 1.464E-04 1.360E-04 1.263E-04 1.170E-04 1.083E-04 1.001E-04 9.240E-05 8.510E-05 7.850E-05 7.207E-05 6.631E-05 6.102E-05 5.592E-05 5.111E-05 4.669E-05 4.245E-05 3.852E-05 3.496E-05 3.157E-05 2.872E-05 2.625E-05 2.410E-05 2.237E-05 2.074E-05 1.943E-05 1.813E-05 1.696E-05 1.572E-05 1.466E-05 1.333E-05 1.227E-05 1.094E-05 9.853E-06 8.767E-06 7.817E-06 6.949E-06 6.216E-06 5.537E-06 5.076E-06 4.859E-06 4.642E-06 4.560E-06 4.560E-06 4.424E-06 4.343E-06 4.370E-06 4.153E-06 3.936E-06 3.719E-06 3.366E-06 3.067E-06 2.714E-06 2.280E-06 1.846E-06 1.547E-06 1.194E-06 8.957E-07 6.785E-07 4.614E-07 2.171E-07 2.171E-07 8.150E-08 0.000E+00 1.356E-07 2.171E-07 2.171E-07 2.171E-07 2.171E-07 2.171E-07 2.171E-07 2.171E-07 2.171E-07 2.171E-07 2.442E-07 Z
0.000E+00 7.770E-03 1.978E-02 3.424E-02 5.177E-02 7.222E-02 9.495E-02 1.193E-01 1.445E-01 1.705E-01 1.969E-01 2.236E-01 2.504E-01 2.770E-01 3.030E-01 3.281E-01 3.519E-01 3.744E-01 3.954E-01 4.151E-01 4.334E-01 4.502E-01 4.654E-01 4.790E-01 4.910E-01 5.012E-01 5.098E-01 5.166E-01 5.217E-01 5.250E-01 5.268E-01 5.269E-01 5.258E-01 5.234E-01 5.199E-01 5.153E-01 5.096E-01 5.028E-01 4.949E-01 4.863E-01 4.771E-01 4.673E-01 4.571E-01 4.465E-01 4.354E-01 4.240E-01 4.123E-01 4.003E-01 3.881E-01 3.758E-01 3.636E-01 3.514E-01 3.394E-01 3.276E-01 3.158E-01 3.043E-01 2.929E-01 2.817E-01 2.706E-01 2.597E-01 2.489E-01 2.385E-01 2.283E-01 2.186E-01 2.092E-01 2.000E-01 1.911E-01 1.825E-01 1.740E-01 1.659E-01 1.580E-01 1.505E-01 1.434E-01 1.366E-01 1.300E-01 1.235E-01 1.173E-01 1.113E-01 1.055E-01 1.001E-01 9.499E-02 9.010E-02 8.543E-02 8.097E-02 7.672E-02 7.268E-02 6.884E-02 6.517E-02 6.163E-02 5.822E-02 5.495E-02 5.185E-02 4.895E-02 4.623E-02 4.370E-02 4.131E-02 3.902E-02 3.683E-02 3.473E-02 3.271E-02 3.078E-02 2.896E-02 2.723E-02 2.560E-02 2.406E-02 2.260E-02 2.122E-02 1.993E-02 1.872E-02 1.759E-02 1.653E-02 1.553E-02 1.458E-02 1.368E-02 1.284E-02 1.205E-02 1.131E-02 1.061E-02 9.949E-03 9.310E-03 8.690E-03 8.097E-03 7.544E-03 7.044E-03 6.599E-03 6.200E-03 5.827E-03 5.464E-03 5.101E-03 4.742E-03 4.397E-03 4.080E-03 3.797E-03 3.544E-03 3.315E-03 3.098E-03 2.888E-03 2.684E-03 2.490E-03 2.313E-03 2.154E-03 2.013E-03 1.883E-03 1.761E-03 1.642E-03 1.527E-03 1.417E-03 1.312E-03 1.213E-03 1.120E-03 1.031E-03 9.698E-04 9.005E-04 8.367E-04 7.775E-04 7.229E-04 6.722E-04 6.250E-04 5.808E-04 5.396E-04 5.007E-04 4.643E-04 4.300E-04 3.980E-04 3.680E-04 3.400E-04 3.143E-04 2.904E-04 2.682E-04 2.480E-04 2.294E-04 2.123E-04 1.964E-04 1.820E-04 1.683E-04 1.558E-04 1.440E-04 1.331E-04 1.228E-04 1.132E-04 1.042E-04 9.584E-05 8.805E-05 8.075E-05 7.413E-05 6.794E-05 6.232E-05 5.708E-05 5.233E-05 4.796E-05 4.397E-05 4.015E-05 3.689E-05 3.390E-05 3.105E-05 2.856E-05 2.638E-05 2.418E-05 2.237E-05 2.063E-05 1.903E-05 1.751E-05 1.596E-05 1.466E-05 1.335E-05 1.219E-05 1.107E-05 1.007E-05 9.120E-06 8.225E-06 7.573E-06 6.922E-06 6.406E-06 5.972E-06 5.510E-06 5.320E-06 5.021E-06 4.804E-06 4.424E-06 4.207E-06 4.017E-06 3.719E-06 3.339E-06 3.149E-06 2.714E-06 2.416E-06 2.036E-06 1.846E-06 1.547E-06 1.303E-06 1.167E-06 1.113E-06 8.686E-07 8.686E-07 8.686E-07 8.957E-07 6.514E-07 6.514E-07 6.514E-07 5.158E-07 4.343E-07 4.614E-07 2.171E-07 2.171E-07 2.442E-07 Z
0.000E+00 7.721E-03 1.963E-02 3.392E-02 5.122E-02 7.142E-02 9.399E-02 1.183E-01 1.437E-01 1.698E-01 1.963E-01 2.229E-01 2.495E-01 2.756E-01 3.011E-01 3.259E-01 3.497E-01 3.723E-01 3.937E-01 4.137E-01 4.322E-01 4.490E-01 4.642E-01 4.776E-01 4.893E-01 4.993E-01 5.076E-01 5.143E-01 5.193E-01 5.229E-01 5.250E-01 5.257E-01 5.250E-01 5.230E-01 5.196E-01 5.150E-01 5.092E-01 5.024E-01 4.947E-01 4.863E-01 4.773E-01 4.677E-01 4.576E-01 4.469E-01 4.357E-01 4.240E-01 4.121E-01 4.000E-01 3.879E-01 3.757E-01 3.637E-01 3.517E-01 3.398E-01 3.281E-01 3.164E-01 3.048E-01 2.932E-01 2.818E-01 2.706E-01 2.596E-01 2.490E-01 2.387E-01 2.288E-01 2.191E-01 2.097E-01 2.005E-01 1.916E-01 1.830E-01 1.746E-01 1.665E-01 1.586E-01 1.510E-01 1.438E-01 1.369E-01 1.303E-01 1.238E-01 1.176E-01 1.116E-01 1.059E-01 1.005E-01 9.544E-02 9.060E-02 8.596E-02 8.149E-02 7.718E-02 7.305E-02 6.911E-02 6.538E-02 6.183E-02 5.845E-02 5.522E-02 5.213E-02 4.920E-02 4.644E-02 4.386E-02 4.145E-02 3.918E-02 3.701E-02 3.492E-02 3.290E-02 3.097E-02 2.915E-02 2.743E-02 2.580E-02 2.425E-02 2.278E-02 2.137E-02 2.004E-02 1.879E-02 1.764E-02 1.658E-02 1.559E-02 1.465E-02 1.377E-02 1.293E-02 1.212E-02 1.137E-02 1.064E-02 9.946E-03 9.282E-03 8.655E-03 8.078E-03 7.559E-03 7.097E-03 6.675E-03 6.275E-03 5.880E-03 5.486E-03 5.100E-03 4.735E-03 4.399E-03 4.098E-03 3.828E-03 3.582E-03 3.353E-03 3.135E-03 2.927E-03 2.732E-03 2.551E-03 2.382E-03 2.224E-03 2.071E-03 1.922E-03 1.777E-03 1.640E-03 1.517E-03 1.410E-03 1.316E-03 1.230E-03 1.145E-03 1.060E-03 9.781E-04 9.081E-04 8.433E-04 7.830E-04 7.271E-04 6.750E-04 6.264E-04 5.811E-04 5.387E-04 4.993E-04 4.623E-04 4.279E-04 3.959E-04 3.661E-04 3.384E-04 3.125E-04 2.888E-04 2.667E-04 2.463E-04 2.275E-04 2.102E-04 1.942E-04 1.794E-04 1.657E-04 1.532E-04 1.415E-04 1.309E-04 1.211E-04 1.120E-04 1.038E-04 9.628E-05 8.922E-05 8.273E-05 7.676E-05 7.109E-05 6.577E-05 6.091E-05 5.613E-05 5.146E-05 4.709E-05 4.310E-05 3.917E-05 3.561E-05 3.225E-05 2.918E-05 2.649E-05 2.402E-05 2.174E-05 1.976E-05 1.816E-05 1.661E-05 1.544E-05 1.420E-05 1.325E-05 1.224E-05 1.129E-05 1.042E-05 9.690E-06 8.903E-06 8.035E-06 7.302E-06 6.487E-06 5.999E-06 5.320E-06 4.886E-06 4.452E-06 4.017E-06 3.719E-06 3.339E-06 3.122E-06 2.904E-06 2.850E-06 2.633E-06 2.416E-06 2.199E-06 1.981E-06 1.764E-06 1.547E-06 1.303E-06 1.167E-06 9.501E-07 8.957E-07 6.514E-07 6.785E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 4.343E-07 2.986E-07 2.171E-07 2.442E-07 Z
nu_tau
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z
Z


==> anc/spectra.c <==
#include"micromegas.h"
#include"micromegas_aux.h"
#include"micromegas_f.h"

#define NEn 28  /* Number of Energy points for interpolation */
#define Nin 16 
#define Nout 7
#define QCUT 2.5
#define X1CUT (2.E-2)

#define V0 (Vrot/299792.*1.5957691)  /* 2*sqrt(2/PI).  10^(-6)*Mslp < Width */

//#define DISPLAY_SPECTRA 
/*#define ECTEST*/

static double Mcdm0;

extern double cs23(numout*cc, int nsub, double Pcm, int ii3);


aChannel* vSigmaCh=NULL;
static int nAnCh=0;
static double GG=1.23;

static float phidiff[Nin][Nout][NEn][NZ];


double Zi(int i) { return log(1.E-7)*pow((double)(i-1)/(double)(NZ),1.5) ;}
static  int Iz(double z) { return NZ*pow(z/log(1.E-7),1./1.5)+1; }


/* v*cs22 at v=0 */  
double  vcs22(numout * cc,int nsub,int * err)
{
   int i;
   double pcm,r;
   REAL pmass[4], pvect[16];
   
//printf("Mb4a=%E\n", findValW("Mb"));    
   for(i=1;i<=cc->interface->nvar;i++) if(cc->link[i]) cc->interface->va[i]=*(cc->link[i]);
//printf("Mbb=%E Q=%E\n", findValW("Mb"),  findValW("Q")); 
   if( cc->interface->calcFunc()>0 ) {*err=4; return 0;}
//printf("Mbb_=%E Q=%E\n", findValW("Mb"),  findValW("Q"));
   *(cc->interface->gtwidth)=0;
   *(cc->interface->twidth)=0;
   *(cc->interface->gswidth)=0;
//printf("Mb4c=%E\n", findValW("Mb"));    
   for(i=0;i<4;i++) cc->interface->pinf(nsub,1+i,pmass+i,NULL);
   *err=0;
   if(pmass[0]+pmass[1] <= pmass[2]+pmass[3]) return 0;
   for(i=0;i<16;i++) pvect[i]=0;
//printf("Mb4d=%E\n", findValW("Mb")); 
   pcm= decayPcm(pmass[0]+pmass[1],pmass[2],pmass[3]);
   for(i=0;i<2; i++) pvect[4*i]=pmass[i];
   for(i=2;i<4; i++) pvect[4*i]=sqrt(pmass[i]*pmass[i] +pcm*pcm);
   pvect[8+3]=pcm;
   pvect[12+3]=-pcm;
   r=cc->interface->sqme(nsub,GG,pvect,err);
//printf("Mb4e=%E\n", findValW("Mb")); 
   return 3.8937966E8*r*pcm/(16*M_PI*pmass[0]*pmass[1]*(pmass[0]+pmass[1]));  
}
 
/* New 2->3 */ 
static REAL pmass[5],pvect[20];
static int code[5];
static int iA,ix,iX;
static numout* cc23;
static double X0=0.01, dSigmadE_x0, Egamma,X1=0.8 ,dSigmadE_x1,dSigmadE_x1_e;
static int PrintOn=0;
static double dSigmadCos23(double csfi)
{
  double pcm1,pcm2,ms,md,chY,shY,r,M;
  int i,err_code;

  for(i=0;i<20;i++) pvect[i]=0;

  pvect[0]=pmass[0];
  pvect[4]=pmass[1];

  pvect[4*iA]= Egamma;
  pvect[4*iA+3] = -Egamma;  

  ms=pmass[ix]+pmass[iX];
  md=pmass[iX]-pmass[ix];
  pcm1=Egamma;

  M=4*pmass[0]*(pmass[0]-Egamma);
  if(M<=ms*ms) return 0;
  
  M= sqrt(M);
  
  pcm2=sqrt((M*M-ms*ms)*(M*M-md*md))/M/2;
  
  pvect[4*ix]=sqrt(pmass[ix]*pmass[ix]+pcm2*pcm2);
  pvect[4*ix+3]=pcm2*csfi;
  pvect[4*ix+2]=pcm2*sqrt(1-csfi*csfi);
  
  pvect[4*iX]= sqrt(pmass[iX]*pmass[iX]+pcm2*pcm2);
  pvect[4*iX+3]=-pvect[4*ix+3];
  pvect[4*iX+2]=-pvect[4*ix+2];  

  chY=sqrt(1+pcm1*pcm1/M/M);
  shY= pcm1/M;  
  
  { double p0,p3;
    p0=pvect[4*ix], p3=pvect[4*ix+3];
    pvect[4*ix]=  chY*p0 + shY*p3;
    pvect[4*ix+3]=shY*p0 + chY*p3;

    p0=pvect[4*iX]; p3=pvect[4*iX+3];
    pvect[4*iX]=  chY*p0 + shY*p3;
    pvect[4*iX+3]=shY*p0 + chY*p3;
  }
  
/*
  for(i=0;i<4;i++)
  { int j; 
    double s=0;
    s=pvect[i]+pvect[4+i]-pvect[8+i]-pvect[12+i]-pvect[16+i] ;
    printf("s(%d)=%Egamma\n",i,s);
  }              
*/  
err_code=0;
  r=(cc23->interface->sqme)(1,GG,pvect,&err_code)*pcm1*pcm2/(128*M*pmass[0]*pmass[0]*M_PI*M_PI*M_PI);
  if(err_code) return 0;
  return r*3.8937966E8;
}

static double dSigmadFi23(double fi)
{if(fi==0 || fi==M_PI) return 0; return dSigmadCos23(cos(fi))*sin(fi);}

static double dSigmadE(double E)
{ double r;
   Egamma=E;
   if(pmass[ix]>1.E-3*Mcdm0 && pmass[iX]>1.E-3*Mcdm0  ) 
                       r= simpson(dSigmadFi23,0,M_PI,1.E-4);
   else                r= simpson(dSigmadCos23,-0.999,0.999,1.E-4);
   return r;
}

static int addGamma(int pdg)
{ pdg=abs(pdg); 
  if(pdg<=6) return 0;
  if(pdg>=11 && pdg<=15) return 0;
  if(pdg==81||pdg==83) return 0;
  return 1;
}  

static double dSigmadERest(double E)
{
  double res, eps,ms= (pmass[ix]+pmass[iX]);
  int l,nn[2]={ix,iX};
  
  if(E+sqrt(E*E + ms*ms)>=1.999999*Mcdm0) return 0;
  res= dSigmadE(E); if(res==0.) return 0;
  eps=ms/2/Mcdm0;

//  if( !(addGamma(code[iX]) && addGamma(code[ix])))
  { double subtract=0,norm=0,x=E/Mcdm0;
    double csmax,pcm,pcm0;
    
     if(pmass[ix]>1.E-3*Mcdm0 && pmass[iX]>1.E-3*Mcdm0 ) csmax=1; else csmax=0.999;
     pcm=decayPcm(2*Mcdm0*sqrt(1-x),pmass[ix],pmass[iX]);
     for(l=0;l<2;l++)  
     {  
       double kappa;
       if(!addGamma(code[nn[l]]))
       { kappa=sqrt(1/(1+pow(pmass[nn[l]]/pcm,2)));
         subtract += log((1+kappa*csmax)/(1-kappa*csmax))*(1-x+x*x/2 -eps*eps/2)-kappa*(1-x)*csmax;
       }  
       pcm0=decayPcm(2*Mcdm0,pmass[ix],pmass[iX]);
       kappa=sqrt(1/(1+pow(pmass[nn[l]]/pcm0,2)));
       norm+=        log((1+csmax*kappa)/(1-csmax*kappa))*(1 -eps*eps/2)-kappa*csmax;
     }
     res-=subtract/norm*dSigmadE_x0/x; 
  }
  if(res<0) return 0;
  
  return res;
}

static double Xe;
static double FE(double cs)
{ 
  Egamma=2*Mcdm0*(1-Xe)/(1+cs);
  if(Egamma<X0*Mcdm0) return 0;
  if(Egamma/Mcdm0 -(1-Xe) < -1.E-4) return 0;
  return dSigmadCos23(cs)*2/(1+cs);
}

static double FEfi(double fi)
{ 
  if(fi< 1.E-4  || fi > M_PI - 1.E-4) return 0;
  return FE(cos(fi))*sin(fi);
}

static double dSigmadEe(double E)
{
   double xe,x1=0.96,x2=0.98;
   xe=Xe=E/Mcdm0; 
   if(xe> x2+1.E-4)
   { 
     return   ((x2-xe)*dSigmadEe(x1*Mcdm0) + (xe-x1)*dSigmadEe(x2*Mcdm0))/(x2-x1);
   }           
   if(Xe>X0 )
   { double csMin=(2*(1-Xe) -1)*0.9999;
     double csMax=2*(1-Xe)/X0 -1;
     double r;
/*     csMax=1;     

        if(csMin<-0.98) csMin=-0.98;
        if(csMax> 0.98) csMax=0.98;
        return simpson(FE,csMin,csMax,1.E-3);

        if(csMin<-1) csMin=-1;
        if(csMax> 1) csMax=1;
        return gauss(FE,csMin,csMax,7);     
*/
     if(csMin<-1) csMin=-1;
     if(csMax> 1) csMax=1;
     r= simpson(FEfi,acos(csMax),acos(csMin),1.E-4);
     return r;
   } else return 0;
}
#ifdef DISPLAY_SPECTRA
static double EdSigmadEe(double E) {return E*dSigmadEe(E);}
static double EdSigmadERest(double E) {return E*dSigmadERest(E);}
#endif

static double Spectra22A(char*name1,char*name2,double ** Spectra,txtList plusA)
{
  double vcs=0;
  int i,l;
  txtList cRec;
  int spin2Dm;
  
  for(l=0;l<6;l++) if(Spectra[l]) for(i=0;i<NZ;i++) Spectra[l][i]=0;
  if(Spectra[0]==NULL && Spectra[1]==NULL) return 0;
  
  for(l=0;l<nModelParticles;l++)
  {
     if(ModelPrtcls[l].NPDG==22) 
     { outNames[0]=ModelPrtcls[l].name;
       break;
     }
  } 
  if(l==nModelParticles) return 0;
  
  for(cRec=plusA;cRec;cRec=cRec->next)
  { 
     char lib[50]="";
     char*N[5];
     process2Lib(cRec->txt,lib);
     cc23=getMEcode(0,0,cRec->txt,NULL,NULL,lib);
     if(cc23==NULL) continue;
     if(passParameters(cc23)) continue; 
     *(cc23->interface->gtwidth)=0;
     *(cc23->interface->twidth)=0;
     *(cc23->interface->gswidth)=0;

     for(i=0;i<5;i++) N[i]=cc23->interface->pinf(1,i+1,pmass+i,code+i);
    
     cc23->interface->pinfAux(1,1,&spin2Dm,NULL,NULL);
     
     for(ix=0,i=2;i<5;i++) if(code[i]==22) iA=i; else if(!ix)ix=i;else iX=i;
     if(Spectra[0] && dSigmadE(X1*Mcdm0) > X1CUT*dSigmadE_x1 )
     {  double x2Sum; 
        dSigmadE_x0=3*X0*(dSigmadE(X0*Mcdm0)+dSigmadE(3*X0*Mcdm0)-2*dSigmadE(2*X0*Mcdm0));
#ifdef DISPLAY_SPECTRA
     {  char buff[100];
        sprintf(buff,"d(vSigma(%s))/dE(A) [pb/GeV]",cRec->txt);      
        displayFunc(dSigmadERest, Mcdm0*X0, Mcdm0,buff);
     }
#endif 
       x2Sum=0; 
       for(i=1;i<NZ;i++) 
       { double dSigmaDz=0,x=exp(Zi(i));
         if(x>X0)
         { dSigmaDz=x*Mcdm0*dSigmadERest(x*Mcdm0);
           Spectra[0][i]+=dSigmaDz;
           x2Sum+=(Zi(i)-Zi(i+1))*dSigmaDz;
         }else  Spectra[0][i]+=dSigmaDz;
       }
       { 
         vcs+=x2Sum;
         vSigmaCh=realloc(vSigmaCh, (nAnCh+2)*sizeof(aChannel));
         vSigmaCh[nAnCh].weight=x2Sum;   
         { int j; for(j=0;j<5;j++) vSigmaCh[nAnCh].prtcl[j]=N[j]; }
         nAnCh++;                     
       }
     }
     if(Spectra[1] && abs(code[iX])==11 && code[ix]+code[iX]==0  && pmass[ix]==0 && 
       code[0]==code[1] && spin2Dm==1 && dSigmadEe(X1*Mcdm0) > X1CUT*dSigmadE_x1_e  ) 
     {
        
#ifdef DISPLAY_SPECTRA 
  displayFunc(dSigmadEe, Mcdm0*X0, Mcdm0," electron spectrum");
{ double csA,csE,xcsA,xcsE; 
  csA=simpson(dSigmadE,Mcdm0*X0,Mcdm0,1.E-3);
  csE=simpson(dSigmadEe,Mcdm0*X0,Mcdm0,1.E-3);
  xcsA=simpson(EdSigmadERest,Mcdm0*X0,Mcdm0,1.E-3);
  xcsE=simpson(EdSigmadEe,Mcdm0*X0,Mcdm0,1.E-3);
/*  
  printf("vcs(A)= %E  vcs(E)= %E\n",csA,csE);
  printf("energy  fraction lost %E\n", (2*Mcdm0- xcsA/csA-2*xcsE/csA)/Mcdm0);  
*/  
}        
#endif
       for(i=1;i<NZ;i++)
       {
           double Ee=Mcdm0*exp(Zi(i));
           if(Ee>X0*Mcdm0) Spectra[1][i]+=Ee*dSigmadEe(Ee);
       }
     }         
  }  
  return vcs;
}

/* ------------------------------------------------- */


static int readSpectra(void)
{ static int rdOk=0;
  int k,l,i,n;
  FILE *f;
  char * buff;
  char *fnames[Nin]={"gg.dat","dd.dat","uu.dat","ss.dat","cc.dat",
                     "bb.dat","tt.dat","ee.dat","mm_radiative.dat","ll.dat",
                     "zz.dat","zz_t.dat","zz_l.dat",
                     "ww.dat","ww_t.dat","ww_l.dat"};
                     // Changed default mm.dat to mm_radiative. A.Scaffidi 2016

  if(rdOk) return 0;
  buff=malloc(strlen(micrO)+100);

  for(n=0;n<Nin;n++)
  {  sprintf(buff,"%s/sources/data/%s",micrO,fnames[n]);
     f=  fopen(buff,"r");
//     printf("f=%p\n",f);       
//     fclose(f); f=NULL;
     
     if(f==NULL) { free(buff);return 1;} 
//printf("%s\n", buff);        
     for(i=0;i<6;i++)
     { fscanf(f,"%*s"); 
       for(k=0;k<NEn;k++)
       {
         for(l=0;l<NZ;l++) if(1!=fscanf(f,"%f",phidiff[n][i][k]+l)) break;
         fscanf(f,"%*s"); 
         for(;l<NZ;l++)phidiff[n][i][k][l]=0;
       }
     }
//printf("ok before fclose\n");     
     fclose(f);
  }
  
  free(buff);
  rdOk=1;   

#ifdef ECTEST
printf("Energy conservation test\n");
for(n=0;n<Nin;n++) for(k=0;k<NEn;k++)
{
  
  // Changed the default micromegas setting. WIMP masses considered now must be >= 3 GeV
    double mi[NEn]={3,5,10,25,50,80.3,85,91.2,92,95,100,110,120,125,130,140,150,176,200,250,350,500,750,1000,1500,2000,3000,5000};
  // Changed from default {2,5,10,25......} A.Scaffidi 2016
  double x[6];
  for(n=0;n<Nin;n++) for(k=0;k<NEn;k++)
  { double sum=0;


  for(l=0;l<6;l++) x[l]=0;
  for(l=0;l<6;l++) if(phidiff[n][l][k])
  { 
     for(i=0;i<NZ;i++)
     { double xx= pow(1.E-7, pow((i+0.5)/NZ,1.5));
       double dx;
       if(i==0) dx=-0.5*log(1.E-7)*pow((double)(1.)/NZ,1.5);
       else dx= 0.5*log(1.E-7)*( pow((double)(i-1)/NZ,1.5) - pow((double)(i+1)/NZ,1.5) );
       if(l==2) xx+=1/mi[k];
       x[l]+=phidiff[n][l][k][i]*dx*xx;   
     }
  }  
  sum=x[0]+2*(x[1]+x[2]+x[3]+x[4]+x[5]);
   
  if(sum && (sum>2.1 || sum<1.9))   
   printf("Channel = %s Energy=%.1E  %.2e + %.2e + %.2e + %.2e + %.2e + %.2e = %.2E\n",fnames[n],mi[k], x[0],x[1],x[2],x[3],x[4],x[5],sum);
  }
}  
   
#endif  

  
  return 0;
}


double zInterp(double zz, double * tab) 
{  
   double dz,r;
   int j0;   

   if(zz>0) return 0;
   
   j0=Iz(zz); 
   if(j0<1) j0=1;
   if(j0>=NZ-1) return tab[NZ-1];
   
   dz= (zz-Zi(j0))/(Zi(j0+1)-Zi(j0));
   
   r=(1-dz)*tab[j0]+dz*tab[j0+1];
   if(r<0)r=0;
   return r; 
}



static void mInterp(double Nmass,  int  CHin,int  CHout, double*tab)
{  
//  float mi[NEn]={10,25,50,80.3,91.2,100,150,176,200,250,350,500,750,1000,1500,2000,3000,5000};
   double mi[NEn]={3,5,10,25,50,80.3,85,91.2,92,95,100,110,120,125,130,140,150,176,200,250,350,500,750,1000,1500,2000,3000,5000};
   // Changed from default {2,5,10,25......} A.Scaffidi 2016
   int l,i0;
   double c0,c1;
   float *p0,*p1;
   for(i0=0; i0<NEn && Nmass>=mi[i0] ;i0++);
   if(i0) i0--;
   switch(CHin)
   { 
     case 14: case 15: case 16: case 17: if(i0<5)
      { i0=6; for(l=1;l<NZ;l++) tab[l]=phidiff[CHin][CHout][i0][l-1]; tab[0]=Nmass; return; }
     case 10: case 11: case 12: case 13: if(i0<7)
      { i0=9; for(l=1;l<NZ;l++) tab[l]=phidiff[CHin][CHout][i0][l-1]; tab[0]=Nmass; return; }
   } 
   p0=phidiff[CHin][CHout][i0];
   p1=phidiff[CHin][CHout][i0+1];
   if(i0==NEn-1) for(l=1;l<NZ;l++) tab[l]= p0[l-1];
   else
   {
     c1=(Nmass*Nmass -mi[i0]*mi[i0])/(mi[i0+1]*mi[i0+1] - mi[i0]*mi[i0]);
     c0=1-c1;
     for(l=1;l<NZ;l++) tab[l]= c0*p0[l-1]+c1*p1[l-1];
   }
   tab[0]=Nmass;
}



static double*tabStat;
static double FUNN(double x){return  zInterp(x,tabStat);}
static double FUNE(double x){return  zInterp(x,tabStat)*exp(x);}

void spectrInfo(double Xmin,double*tab, double * Ntot,double*Xtot)
{
  tabStat=tab;
  if(Xmin>=1) 
  { if(Ntot)*Ntot=0;
    if(Xtot)*Xtot=0;
  } else 
  {      
    if(Ntot)*Ntot=simpson(FUNN, log(Xmin), 0.,1.E-4);
    if(Xtot)*Xtot=simpson(FUNE, log(Xmin), 0.,1.E-4);
  }  
}

static double m_,mD2_;

static double FUNB(double e)
{ double r;
  if(e<=0) return 0;
  r=zInterp(log(e/mD2_),tabStat)/(e*sqrt(e*(e+2*m_)));
  return r;
}


void boost(double Y, double Emax, double mDecay, double mx, double*tab)
{ double chY=cosh(Y), shY=sinh(Y);
  int l;
  double tab_out[NZ];  

  if(Y<0.001) return;
//printf("boost: mDecay=%E 2*tab[0]=%E\n", mDecay,2*tab[0]);
  m_=mx;
  mD2_=mDecay/2;
  tabStat=tab;

  for(l=1;l<NZ;l++)
  { double e=Emax*exp(Zi(l));
    double p=sqrt(e*(e+2*mx)); 
    double e1=chY*(e+mx)-shY*p-mx;
    double e2=chY*(e+mx)+shY*p-mx;
    if(e2>mD2_) e2=mD2_;
    if (e1>=e2) tab_out[l]=0; else tab_out[l]=e*simpson(FUNB,e1,e2,1.E-4)/2/shY;
/*     
if(e1<1.E-5 && e2>3)    
{
  printf("e1=%E, e2=%E m_=%E \n",e1,e2, m_);
  displayFunc(FUNB,e1,0.01,"bad func");
  displayFunc(FUNB_,e1,0.01,"bad func_");
  
  exit(0);
} 
*/
  }
  
  for(l=1;l<NZ;l++) tab[l]=tab_out[l];
  tab[0]=Emax;
}

static double outMass[6]= {0.,0.,0.939,0.,0.,0.};
char* outNames[6]={"gamma","e+","p-","nu_e","nu_mu","nu_tau"};

int basicSpectra(double Mass, int pdgN, int outN, double * tab)
{ 
  int inP=-1;
  int N=abs(pdgN);
  switch(N)
  { case 21:inP=0; break;  /*glu*/ 
    case 1: case 2: case 3: case 4: case 5: case 6:  inP=N; break; /* d,u,s,c,b,t*/
    case 11:case 13: case 15: inP=(N+1)/2+1; break; /*e,m,l*/  
    case 23:    inP=10; break;  /*z*/
    case 23+'T':inP=11; break;  
    case 23+'L':inP=12; break;     
    case 24:    inP=13; break;  /*w*/
    case 24+'T':inP=14; break;
    case 24+'L':inP=15; break;
    case 25    :inP=25; break;
  }
  if(inP==-1) return 1;
  readSpectra(); 
   if(inP!=25) mInterp(Mass,inP,outN,tab); else
  { double Mh=125;
    double tabV[NZ],Y;
    double br_b=0.60 , br_l=0.06 ,br_W=0.21, br_Z=0.03, br_G=0.08,br_c=0.017,br_A=0.003;  
    int i;
    for(i=1;i<NZ;i++) tab[i]=0;
    tab[0]=Mass;
    mInterp(Mh,5,outN,tabV);  for(i=1;i<NZ;i++) tab[i]+=2*br_b*tabV[i];
    mInterp(Mh,9,outN,tabV);  for(i=1;i<NZ;i++) tab[i]+=2*br_l*tabV[i];
    mInterp(Mh,10,outN,tabV); for(i=1;i<NZ;i++) tab[i]+=2*br_Z*tabV[i];
    mInterp(Mh,13,outN,tabV); for(i=1;i<NZ;i++) tab[i]+=2*br_W*tabV[i];
    mInterp(Mh,0,outN,tabV);  for(i=1;i<NZ;i++) tab[i]+=2*br_G*tabV[i]; 
    mInterp(Mh,4,outN,tabV);  for(i=1;i<NZ;i++) tab[i]+=2*br_c*tabV[i];
    if(outN==0) tab[1]+=br_A*8/(Zi(1)-Zi(2));
    Y=acosh(Mcdm0/Mh);
//printf("Mass=%E Mcdm0=%E\n", Mass,Mcdm0);    
    boost(Y, Mcdm0,Mh , outMass[outN], tab); 
  }
  return 0;
}


static void getSpectrum(int wPol, double M, double m1,double m2,char*n1,char*n2, int N1, int N2,int outP, double *tab)
{
  int i;
  int inP=-1;
  int N;
  GG=sqrt(4*M_PI*parton_alpha(2*Mcdm0));
  if(M<=m1+m2) wPol=0;
  tab[0]=M/2;
  for(i=1;i<NZ;i++) tab[i]=0;
   
  if(N1+N2==0  || (N1==21 && N2==21) || (N1==23 && N2==23) )
  { N=abs(N1);
    switch(N)
    { case 21:inP=0; break;  /*glu*/ 
      case 1: case 2: case 3: case 4: case 5: case 6:  inP=N; break; /* d,u,s,c,b,t*/
      case 11:case 13: case 15: inP=(N+1)/2+1; break; /*e,m,l*/  
      case 23:inP=10; break;  /*z*/
      case 24:inP=13; break;  /*w*/
    }
  }  
  if(inP>=0)
  {
    if(wPol &&(inP==10 ||inP==13 )) 
    { double left,right,lng;
      int err; 
      if(inP==10)
      { err=vPolar(23,12,-12, &left,&right,&lng); 
/*        if(PrintOn && outP==0 ) printf(" %.0f%% transverse Z produced\n",100*fabs(left+right));*/
      }
      else
      { err=vPolar(24,11,-12, &left,&right,&lng); 
/*        if(PrintOn && outP==0 ) printf(" %.0f%% transverse W produced\n",100*fabs(left+right));*/
      }    
      if(err)  mInterp(M/2,inP, outP,tab);  else
      { double tabL[NZ];
        mInterp(M/2,inP+1, outP,tab); 
        mInterp(M/2,inP+2, outP,tabL);
        for(i=1;i<NZ;i++) tab[i]=(1-lng)*tab[i]+lng*tabL[i];
      } 
    }   
    else  mInterp(M/2,inP, outP,tab); 
         
  }   
  else
  { char* nn[2];
    double mm[2];
    double E[2]; 
    double p2;
    int k;

    nn[0]=n1;
    nn[1]=n2;

    mm[0]=m1;
    mm[1]=m2;
    
    if(M>m1+m2) p2=sqrt((M*M-(m1+m2)*(m1+m2))*(M*M-(m1-m2)*(m1-m2)))/(2*M);
    else 
    { p2=0;
      if(abs(N1)==abs(N2)) { mm[0]=M/2; mm[1]=M/2;} else
      {
        if(N1==23 || abs(N1)==24) mm[0]=M-m2; else mm[1]=M-m1;
      }  
    } 
    E[0]=sqrt(mm[0]*mm[0]+p2*p2);
    E[1]=sqrt(mm[1]*mm[1]+p2*p2);
    
    for(i=1;i<NZ;i++) tab[i]=0;
    
    for(k=0;k<2;k++)
    { double tabAux[NZ];
      N=(k==0?abs(N1):abs(N2));
      inP=-1; 
      switch(N)
      {  
         case 21:inP=0; break;
         case  1: case 2: case 3: case 4: case  5: case  6:  inP=N; break; /* d,u,s,c,t,b*/
         case 11: case 13: case 15: inP=(N+1)/2+1; break;
         case 23:inP=10; break;  /*z*/
         case 24:inP=13; break;  /*w*/
         case 12: case 14: case 16: case 22:
         { int outPpdg;
           switch(outP)
           {
              case 0: outPpdg=22; break;
              case 1: outPpdg=-11;break;
             default:outPpdg=6+2*(outP);
           }  
           if((k==0 && outPpdg==N1)||(k==1 && outPpdg==N2)) 
           { int i=Iz(log(2*p2/M)); if(i<=0)i=1;
             if(i>1) tab[i]+=2/(Zi(i-1)-Zi(i+1)); else tab[i]+=2/(Zi(1)-Zi(2));
           }  
           continue;
         } 
      }
      if(inP>=0)
      { 
        mInterp(E[k],inP, outP,tabAux);     
        for(i=1;i<NZ;i++)
        {  double e=M/2*exp(Zi(i));
           double z=log(e/E[k]);
           if(z<=0) tab[i]+=0.5*zInterp(z,tabAux);
        }  
        tab[0]=M/2;
      }else
      { double w=0;
        numout * d2Proc;
        int l; 
        char* n[4];
        double m[4];
        double Y;
        double tab_p[NZ];
        char process[40],plib[40];
        int ntot;

        strcpy(plib,"2width_");
        sprintf(process,"%s->2*x",nn[k]);
        pname2lib(nn[k],plib+7);
        for(i=0;i<NZ;i++) tabAux[i]=0;
        if(mm[k]==0) { fprintf(stderr,"Can not hadronize zero mass %s\n",nn[k]);
                       continue;
                     }
                     
        d2Proc=getMEcode(0,ForceUG,process,NULL,NULL,plib);
        if(!d2Proc) continue;
        procInfo1(d2Proc,&ntot,NULL,NULL);
        {  double  Qstat;
           if(Qaddress) { Qstat=*Qaddress; setQforParticle(Qaddress,nn[k]);}
                         
           for(l=1;l<=ntot ;l++)
           {    
              double wP=pWidth2(d2Proc,l);
            
              if(wP>0)
              { int N2=d2Proc->interface->pinfAux(l,2,NULL,NULL,NULL);
                int N3=d2Proc->interface->pinfAux(l,3,NULL,NULL,NULL);
                procInfo2(d2Proc,l,n,m);    
                getSpectrum(0,m[0],m[1],m[2],n[1],n[2],N2,N3,outP, tab_p);
                for(i=1;i<NZ;i++) tabAux[i]+=wP*tab_p[i];
                w+=wP;
              }
           }
           tabAux[0]=m[0]/2;
           if(Qaddress){*Qaddress=Qstat; calcMainFunc();}
        } 
        if(w==0) {   if( !(  (CDM1 &&(strcmp(CDM1,nn[k])==0 ||strcmp(aCDM1,nn[k])==0))
                           ||(CDM2 &&(strcmp(CDM2,nn[k])==0 ||strcmp(aCDM2,nn[k])==0)) ))    
                      fprintf(stderr,"Can not find decays for  %s\n",nn[k]);     
                    continue;
                 }
        Y=acosh(E[k]/mm[k]);
        boost(Y, M/2, mm[k], outMass[outP], tabAux);
        for(i=1;i<NZ;i++)tab[i]+=tabAux[i]/w; 
                
      }
    } 
  }
}

void sumSpectra(double*A,double*B,double*S)
{ double s[NZ],E,z;
  int i;
  if(A[0]==B[0]) {s[0]=A[0]; for(i=1;i<NZ;i++) s[i]=A[i]+B[i];}  else
  if(A[0]>B[0]) for( s[0]=A[0],i=1;i<NZ;i++) { z=Zi(i)+log(A[0]/B[0]); if(z<=0) s[i]+=zInterp(z,B); }
   else         for(s[0]=B[0],i=1;i<NZ;i++)  { z=Zi(i)+log(B[0]/A[0]); if(z<=0) s[i]+=zInterp(z,A); }
   
  for(i=0;i<NZ;i++) S[i]=s[i];
}

void addSpectrum(double *Spect, double * toAdd)
{
  double m1=Spect[0];
  double m2=toAdd[0];
  double buff[NZ];
  int i;
   
  if(m1>m2) for(i=1;i<NZ;i++) 
  { 
     double E= m1*exp(Zi(i));
     if(E>m2) return; 
     Spect[i]+=  SpectdNdE(E,toAdd)*E;  
  } else  
  { for(i=0;i<NZ;i++) buff[i]=Spect[i];
    for(i=0;i<NZ;i++) Spect[i]=toAdd[i];
    for(i=1;i<NZ;i++) 
    {  
       double E= m2*exp(Zi(i));    
       if(E>m1) return;
       Spect[i]+=  SpectdNdE(E,buff)*E;
    } 
  }
} 



static double calcSpectrum0(char *name1,char*name2, int key, double **Spectra, txtList*plusA)
{
  int i,k,l;
  double vcsSum=0; 
  int ntot,err;
  double * v_cs;
  char * photonName=NULL;
  char name1L[10],name2L[10], lib[20],process[400];
  numout * libPtr;
    
  for(l=0;l<6;l++) if(Spectra[l]) { Spectra[l][0]=Mcdm0; for(i=1;i<NZ;i++) Spectra[l][i]=0;}  

  pname2lib(name1,name1L);
  pname2lib(name2,name2L);
  sprintf(lib,"omg_%s%s",name1L,name2L);
  sprintf(process,"%s,%s->AllEven,1*x{%s",name1,name2,EvenParticles());
// Warning!!   in should be done in the same manner as annihilation libraries for Omega
  libPtr=getMEcode(0,ForceUG,process,NULL,NULL,lib);

  if(!libPtr) return 0;
  if(Qaddress && *Qaddress!=pMass(name1)+pMass(name2)) 
  { *Qaddress=pMass(name1)+pMass(name2);
     calcMainFunc;
  }   
  passParameters(libPtr);
  if(plusA)
  { 
    for(l=0;l<nModelParticles;l++)
    {
      if(ModelPrtcls[l].NPDG==22) 
      { photonName=ModelPrtcls[l].name;
        break;
      }
    }  
    if(!photonName) plusA=NULL;
  } 

  procInfo1(libPtr,&ntot,NULL,NULL); 

  
  v_cs=malloc(sizeof(double)*ntot);
  (*libPtr->interface->twidth)=0;
  for(k=0;k<ntot;k++)
  { REAL m[4];
    double wV,br;
    char *N[4];
    int pdg[4];
    int l,l_;
    
    for(i=0;i<4;i++) N[i]=libPtr->interface->pinf(k+1,i+1,m+i,pdg+i);
    cc23=NULL;
    v_cs[k]=0;
    if(VZdecay||VWdecay)
    {  int nVV;
       int vd[4]={0,0,0,0};
       for(l=2;l<4;l++) if((pdg[l]==23&&VZdecay) || (abs(pdg[l])==24&&VWdecay)) vd[l]=1;
            
       for(l=2;l<4;l++) if(vd[l]) break;
       if(l<3)
       {  l_=5-l; 
          if(vd[l_])
          { nVV=2;
            if(m[l_]>m[l]) { l=l_; l_=5-l;}
          } else nVV=1;
          
          if(m[0]+m[1] >  m[l_] +20  && m[0] + m[1] <  m[2]+m[3] + 4*nVV)
           cc23=xVtoxll(2,2,N,pdg,l,&wV,&br);                
       }
    }
    if(cc23)
    { int i3W;  
      double  r,m1,v0=0.001;
      for(i3W=2;i3W<5;i3W++) if(strcmp(cc23->interface->pinf(1,i3W+1,NULL,NULL),N[l_])==0) break;
//printf("cs23 ok!\n");
      r=v0*cs23(cc23,1,v0*Mcdm0/2,i3W)/br;
       
      if(pdg[l_]==23 || abs(pdg[l_])==24)
      { double wV2;
        
        wV2=pWidth(N[l_],NULL);
        r*=decayPcmW(2*Mcdm0,m[l],m[l_],wV,wV2,0)/decayPcmW(2*Mcdm0,m[l],m[l_],wV,0.,0);
        if(pdg[l]==pdg[l_]) r/=2;
      }
      v_cs[k]=r; 
      vcsSum+=r;                     
    }
    else  if(m[2]+m[3]< m[0]+m[1])
    { 
#ifdef V0    
      v_cs[k]=V0*cs22(libPtr,k+1,V0*m[0]*m[1]/(m[0]+m[1]),-1.,1.,&err); 
#else 
      v_cs[k]= vcs22(libPtr,k+1,&err);
#endif 
      if(v_cs[k]<0) v_cs[k]=0; 
      vcsSum+=v_cs[k];
    } else v_cs[k]=-1;
  }

   
  for(k=0;k<ntot ;k++) if(v_cs[k]>=0)
  { char * N[4];
    double m[4];
    int l,charge3[2],spin2[2],pdg[2];
    int PlusAok=0;

    procInfo2(libPtr,k+1,N,m);
    for(l=0;l<2;l++)  pdg[l]=qNumbers(N[2+l],spin2+l,charge3+l,NULL);

    if(Spectra[0] && plusA && (charge3[0] || charge3[1])&& (m[2]+m[3]< m[0]+m[1])) 
    {
       double m1=m[2], m2=m[3], Eg=X1*Mcdm0;
       double kappa=4*Mcdm0*(Mcdm0-Eg), ms=m1+m2, md=m1-m2;
       if(ms*ms<kappa)
       {  double dp=(Mcdm0-Eg/2)*sqrt((1-ms*ms/kappa)*(1-md*md/kappa));
          double p1= Eg/2*(1+ms*md/kappa)-dp, E1=sqrt(p1*p1+m1*m1);
          double p2= Eg/2*(1-ms*md/kappa)-dp, E2=sqrt(p2*p2+m2*m2);
             
          double Q1=Mcdm0*Mcdm0+m1*m1-2*Mcdm0*E1;
          double Q2=Mcdm0*Mcdm0+m2*m2-2*Mcdm0*E2;             

          double  m_min=10*Mcdm0;
          int n,m,w;
          char *s;
/*             
printf("energy conservation:0=%E=%E\n",  (E1+Eg+sqrt(pow(p2+2*dp,2)+m2*m2))/2/Mcdm0-1   ,
                                                   (E2+Eg+sqrt(pow(p1+2*dp,2)+m1*m1))/2/Mcdm0-1 );
*/                      
          for(n=1;(s=libPtr->interface->den_info(k+1,n,&m,&w));n++)
          {  double mass=fabs( libPtr->interface->va[m]);
                if( ( strcmp(s,"\1\3")==0  || strcmp(s,"\1\4")==0) && m  && m_min> mass) m_min=mass;
          }

          if(  m_min*m_min -Q1  < QCUT*Mcdm0*Mcdm0*abs(charge3[0])/3.  
            || m_min*m_min -Q2  < QCUT*Mcdm0*Mcdm0*abs(charge3[1])/3. 
            || (abs(pdg[0])==24 && abs(pdg[1])==24  && Mcdm0 > 500 && v_cs[k]>1.E-3*vcsSum ))
          { txtList new22A=malloc(sizeof(txtListStr));
               new22A->next=*plusA; 
               new22A->txt=malloc(50);
               *plusA=new22A;
               sprintf(new22A->txt ,"%s,%s->%s,%s,%s",N[0],N[1],N[2],N[3],photonName); 
               PlusAok=1; 
          }
       } 
    }
            
    if(v_cs[k]>0) 
    {  double tab2[NZ]; 
       int N3=pdg[0], N4=pdg[1];

//       if(PrintOn )
//       { char txt[100];
//         sprintf(txt,"%s,%s -> %s %s", N[0],N[1],N[2],N[3]);
//         printf("  %-20.20s  %.2E\n",txt,v_cs[k]*2.9979E-26);
//       }
       
       vSigmaCh=realloc(vSigmaCh, (nAnCh+2)*sizeof(aChannel));
       vSigmaCh[nAnCh].weight=v_cs[k];
       { int j; 
         for(j=0;j<4;j++) vSigmaCh[nAnCh].prtcl[j]=N[j];
         vSigmaCh[nAnCh].prtcl[4]=NULL;
       }
       nAnCh++;
              
//       if(N3!=25 && N4!=25)
       for(l=0;l<6;l++) if(Spectra[l])
       {
         getSpectrum(key&1,m[0]+m[1],m[2],m[3],N[2],N[3],N3,N4,l,tab2);
         for(i=1;i<NZ;i++) Spectra[l][i]+=tab2[i]*v_cs[k];
       }

       if(Spectra[0] && charge3[0])
       {
          for(l=0;l<2;l++) if(addGamma(pdg[l])&& m[2+l]!=0.) for(i=1;i<NZ;i++)
          {  double x=exp(Zi(i));
             if(2*Mcdm0*sqrt(1-x) > m[2]+m[3])
             {  double pcm,kappa,one_kappa,f;
                pcm=decayPcm(2*Mcdm0*sqrt(1-x), m[2],m[3]); 
                kappa=sqrt(1/(1+m[2+l]*m[2+l]/pcm/pcm)); 
                if( m[2+l]/pcm > 1.E-2) one_kappa=1-kappa; 
                                   else one_kappa=0.5*m[2+l]*m[2+l]/pcm/pcm; 
               f=(1./137.)*charge3[l]*charge3[l]/9/M_PI*log((1+kappa)/one_kappa);
          
               if(spin2[l]&1) Spectra[0][i]+=f*(1-x*(1-x*0.5))* v_cs[k];
               else           Spectra[0][i]+=f*(1-x          )* v_cs[k];
             }  
          }
       }
    }    
  }
  free(v_cs);
  
  return  vcsSum;
}


double calcSpectrum(int key, double *Sg,double*Se, double*Sp, double*Sne,double*Snm,double*Snl, int *errcode)
{ int n,i,j,l,err;
  double vcs;
  char  lop[20];
  double *Spectra[6],*Spectra_[6];
  double  buff[6][NZ];
  char * name, *aname;
  txtList plusA=NULL;
  txtList*plusAptr;
  
  char *WINPS[4]={CDM1,NULL,CDM2,NULL};
  double weight[4][4];
  int checkGam[4][4];
  double  chStat[3]={0,0,0};
  double NfracCDM2;
  
  err=readSpectra(); 
  if(err) { printf("calcSpectrum: Can not read data files for spectra\n");
            if(errcode) *errcode=-1; 
            return 0;
          }
          
          
// Debugging - Reading out the Sg:
  
  //for (int ii=0; ii<250; ii++){    
  //    printf("Sg[%d] =  %.5E \n" ,ii,Sg[ii]);
  //  }
          
          
          
//printf("?WINPS[2]=%s  fracCDM2=%e \n",WINPS[2],fracCDM2);
 
  if(fracCDM2==0) { WINPS[2]=NULL; NfracCDM2=0; } else
  if(fracCDM2==1) { WINPS[0]=NULL; NfracCDM2=1; } else
   NfracCDM2=  fracCDM2*Mcdm1/(fracCDM2*Mcdm1 +(1-fracCDM2)*Mcdm2); 

//printf("WINPS[2]=%s\n",WINPS[2]);
  if(WINPS[0])
  { int n=pTabPos(WINPS[0]);
    if( strcmp(ModelPrtcls[n-1].name,ModelPrtcls[n-1].aname)) WINPS[1]=ModelPrtcls[n-1].aname;
  }
  
  if(WINPS[2])
  { int n=pTabPos(WINPS[2]);
    if( strcmp(ModelPrtcls[n-1].name,ModelPrtcls[n-1].aname)) WINPS[3]=ModelPrtcls[n-1].aname;
  }
  
  double w1[4]={0.5*(1-NfracCDM2)*(1+dmAsymm)  ,0.5*(1-NfracCDM2)*(1-dmAsymm),
                0.5*NfracCDM2*(1+dmAsymm),      0.5*NfracCDM2*(1-dmAsymm)};
  if(!WINPS[1]) { w1[0]+=w1[1]; w1[1]=0;}
  if(!WINPS[3]) { w1[2]+=w1[3]; w1[3]=0;}

  for(i=0;i<4;i++) for(j=0;j<4;j++)
  {  weight[i][j]=w1[i]*w1[j];
     checkGam[i][j]=0;
     if(weight[i][j])
     { int ni=pTabPos(WINPS[i]);   
       int nj=pTabPos(WINPS[j]);
       if(ModelPrtcls[ni-1].spin2==0 && ModelPrtcls[nj-1].spin2==0) checkGam[i][j]=1;
       if( WINPS[ni]==WINPS[nj]  && ModelPrtcls[nj-1].spin2==1)    checkGam[i][j]=1;
     } 
  }
  
    
  
   Mcdm0=0;
   if(weight[0][0]) Mcdm0=Mcdm1;
   if(weight[2][2] && Mcdm2>Mcdm0) Mcdm0=Mcdm2;

//for(i=0;i<4;i++) printf(" WINP=%s weight=%e\n", WINPS[i],w1[i]);  

  Spectra[0]=Sg; Spectra[1]=Se; Spectra[2]=Sp,Spectra[3]=Sne,Spectra[4]=Snm; Spectra[5]=Snl;
  for(l=0;l<6;l++) if(Spectra[l]) Spectra_[l]=buff[l];  else Spectra_[l]=NULL;
  for(l=0;l<6;l++)if(Spectra[l]) { Spectra[l][0]=Mcdm0; for(i=1;i<NZ;i++) Spectra[l][i]=0;} 
  vcs=0;


  nAnCh=0;
  vSigmaCh=realloc(vSigmaCh, 2*sizeof(aChannel));
  if(errcode) *errcode=0;
    
  if(key&4) { PrintOn=1; printf("    Channel          vcs[cm^3/s]\n");} else PrintOn=0;  

  for(i=0;i<4;i++) for(j=i;j<4;j++) if(weight[i][j])
  { double scale,c=weight[i][j];
    int nAnCh0,k;
    int key0=key&1;
    if(key&2 && checkGam[i][j]) key0+=2;
    if(i!=j) c*=2;

//printf("i=%d j=%d w=%e \n",i,j,weight[i][j]);
     
    Mcdm0=0.5*(pMass(WINPS[i])+pMass(WINPS[j]));
    err=findVal("Q",&scale);
    if(err==0 && scale!=2*Mcdm0) { assignValW("Q",2*Mcdm0); calcMainFunc();}
    
    if(key&2) plusAptr=&plusA; else plusAptr=NULL; 
    nAnCh0=nAnCh;
    { double vcsij=c*calcSpectrum0(WINPS[i],WINPS[j], key0, Spectra_,plusAptr);
      if( i<2 && j<2) chStat[0]+=vcsij;
      else if(i>1 && j>1) chStat[2]+=vcsij;
      else chStat[1]+=vcsij;
      vcs+=vcsij;      
    }  
    for(l=0;l<6;l++) if(Spectra[l])
    {  for(k=1;k<NZ;k++)Spectra_[l][k]*=c;
      addSpectrum(Spectra[l], Spectra_[l]);
       
    }
    for(k=nAnCh0;k<nAnCh;k++) vSigmaCh[k].weight*=c;     
    if(plusA)
    {  nAnCh0=nAnCh;
       if(Spectra[0]) dSigmadE_x1=zInterp(log(X1),Spectra_[0])/(X1*Mcdm0);  
       if(Spectra[1]) dSigmadE_x1_e=zInterp(log(X1),Spectra_[1])/(X1*Mcdm0);
       vcs+=c*Spectra22A(name,aname,Spectra_,plusA);   
       for(l=0;l<6;l++) if(Spectra[l])
       { 
          for(k=1;k<NZ;k++)Spectra_[l][k]*=c;
          addSpectrum(Spectra[l], Spectra_[l]);
       }
       for(k=nAnCh0;k<nAnCh;k++) vSigmaCh[k].weight*=c;
       cleanTxtList(plusA);
       plusA=NULL;
    }    
  } 

  vSigmaCh[nAnCh].weight=0;
  for(j=0;j<5;j++) vSigmaCh[nAnCh].prtcl[j]=NULL;
  for(i=0;i<nAnCh-1;)
  {  if(vSigmaCh[i].weight >= vSigmaCh[i+1].weight) i++; 
     else
     {  aChannel buff;
        buff=vSigmaCh[i+1];vSigmaCh[i+1]=vSigmaCh[i];vSigmaCh[i]=buff;
        if(i)i--;else i++;
     }
  }           
 
  if(vcs)
  {  for(l=0;l<6;l++) if(Spectra[l])for(i=1;i<NZ;i++)Spectra[l][i]/=vcs;
     for(i=0;i<nAnCh;i++) vSigmaCh[i].weight/= vcs;
  } 
  
  
  vcs*=2.9979E-26;
  

  if(PrintOn )
  { int i=0;
    char txt[100];
    printf("==================================\n annihilation cross section %.2E cm^3/s\n",vcs  );
    printf(" contribution of processes\n");     
    for(i=0;vSigmaCh[i].weight>1.E-4;i++)
    {
    sprintf(txt,"%s,%s -> %s %s ", vSigmaCh[i].prtcl[0],
                                   vSigmaCh[i].prtcl[1],
                                   vSigmaCh[i].prtcl[2],
                                   vSigmaCh[i].prtcl[3]);
    if(vSigmaCh[i].prtcl[4]) strcat(txt,vSigmaCh[i].prtcl[4]);                               
    printf("  %-20.20s  %.2E\n",txt,vSigmaCh[i].weight);
    
     
    }
//    printf("chanStat: 11 -> %.2E  12-> %.2E 22->%.2E\n",    2.9979E-26*chStat[0],2.9979E-26*chStat[1],2.9979E-26*chStat[2]);
    
    
  }     

                                                                     
  if(Mcdm0 < 2) printf("WARNING! Spectra obtained at Mcdm=2GeV are used !\n");	 

//printf("Q=%E Mb=%E\n", findValW("Q"), findValW("Mb"));   
  return vcs; 
}


double SpectdNdE(double E, double *tab){
  double z;
  if(E>tab[0]) return 0;
  z=log(E/tab[0]); 
  return 1/E*zInterp(z,tab); 
}

double SpectdNdE2(double E, double *tab){
  double z;
  if(E>tab[0]) return 0;
  z=log(E/tab[0]); 
  return 1*E*zInterp(z,tab); 
}

int displaySpectrum(double*tab, char*mess,double Emin,double Emax)
{
  int i;
  double f[NZ];
  for(i=0;i<NZ;i++) f[i]=SpectdNdE(Emin+i*(Emax-Emin)/(NZ-1),tab);
  displayPlot(mess, "E[GeV]", "dN/dE", Emin, Emax,NZ,f,NULL);
  return 0;     
}


